Worldsheet skeins and block decomposition of quivers

Following the knot-quiver correspondence, we investigate quiver counterparts of the HOMFLYPT skein relations by interpreting link invariants in terms of holomorphic worldsheets and their multicover contributions. Extending this framework to more general worldsheet geometries, we conjecture that, up to quiver equivalence, the adjacency matrix of the quiver associated with any link in a skein triple admits a block decomposition whose diagonal blocks are quiver adjacency matrices associated with the other two links. We verify this conjecture in numerous examples.

==> anc/Worldsheet_skeins_and_block_decomposition_of_quivers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    317100,       8512]
NotebookOptionsPosition[    306381,       8320]
NotebookOutlinePosition[    306848,       8338]
CellTagsIndexPosition[    306805,       8335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Quiver Reduction Verifier: Local Symmetries and Redundant-Pair Deletion\
\>", "Section",
 CellChangeTimes->{{4.0027065331783533`*^9, 
  4.002706540539897*^9}},ExpressionUUID->"0bf5834a-1197-4f1c-9109-\
8ccf4e9205a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "search4pairings", "]"}], ";"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"0a510688-cfe1-4d86-8bcd-9f8db661afeb"],

Cell[BoxData[
 RowBox[{"ToExpression", "[", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"search4pairings", "[", 
     RowBox[{
     "adegree_List", ",", " ", "qdegree_List", ",", " ", "aqsize_Integer"}], 
     "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "r", "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"aqsize", " ", "<", " ", "4"}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "adegree", "]"}], " ", "=!=", " ", 
           "aqsize"}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "qdegree", "]"}], " ", "=!=", " ", 
           "aqsize"}]}], ",", "\n", "   ", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "\n", "   ", "]"}], ";", "\n", "  ", 
       RowBox[{"r", " ", "=", " ", 
        RowBox[{
         RowBox[{"Reap", "[", "\n", "      ", 
          RowBox[{"Do", "[", "\n", "       ", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"k", " ", "=!=", " ", "j"}], ",", "\n", "        ", 
              RowBox[{"Do", "[", "\n", "         ", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"l", " ", "=!=", " ", "j"}], " ", "&&", "\n", 
                   "           ", 
                   RowBox[{"TrueQ", "[", "\n", "             ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"adegree", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"adegree", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], " ", "==", " ", 
                    RowBox[{
                    RowBox[{"adegree", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"adegree", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}]}], ")"}], " ", "&&", 
                    "\n", "              ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"qdegree", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"qdegree", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], " ", "==", " ", 
                    RowBox[{
                    RowBox[{"qdegree", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", "+", " ", 
                    RowBox[{"qdegree", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}]}], ")"}]}], "\n", 
                    "             ", "]"}]}], ",", "\n", "          ", 
                  RowBox[{"Sow", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"i", ",", " ", "j"}], "}"}], ",", " ", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", " ", "l"}], "}"}]}], "}"}], "]"}]}], 
                 "\n", "          ", "]"}], ",", "\n", "         ", 
                RowBox[{"{", 
                 RowBox[{"l", ",", " ", 
                  RowBox[{"k", " ", "+", " ", "1"}], ",", " ", "aqsize"}], 
                 "}"}]}], "\n", "         ", "]"}]}], "\n", "        ", "]"}],
             ",", "\n", "       ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", "aqsize"}], "}"}], ",", 
            " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", 
              RowBox[{"i", " ", "+", " ", "1"}], ",", " ", "aqsize"}], "}"}], 
            ",", " ", 
            RowBox[{"{", 
             RowBox[{"k", ",", " ", 
              RowBox[{"i", " ", "+", " ", "1"}], ",", " ", "aqsize"}], 
             "}"}]}], "\n", "       ", "]"}], "\n", "      ", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"r", " ", "===", " ", 
          RowBox[{"{", "}"}]}], ",", " ", 
         RowBox[{"{", "}"}], ",", " ", 
         RowBox[{"First", "[", "r", "]"}]}], "]"}]}]}], "\n", "  ", "]"}]}], ";",
    "\n", "\n", 
   RowBox[{"ClearAll", "[", "swap", "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"swap", "[", 
     RowBox[{"mat_", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_Integer", ",", " ", "b_Integer"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"c_Integer", ",", " ", "d_Integer"}], "}"}]}], "}"}]}], 
     "]"}], " ", ":=", "\n", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v1", " ", "=", " ", 
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"c", ",", " ", "d"}], "]"}], "]"}]}], ",", " ", 
        RowBox[{"v2", " ", "=", " ", 
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"a", ",", " ", "b"}], "]"}], "]"}]}]}], "}"}], ",", "\n", 
      "  ", 
      RowBox[{"ReplacePart", "[", 
       RowBox[{"mat", ",", "\n", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "b"}], "}"}], " ", "->", " ", "v1"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"b", ",", " ", "a"}], "}"}], " ", "->", " ", "v1"}], ",", 
          "\n", "    ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"c", ",", " ", "d"}], "}"}], " ", "->", " ", "v2"}], ",", 
          " ", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"d", ",", " ", "c"}], "}"}], " ", "->", " ", "v2"}]}], 
         "}"}]}], "\n", "   ", "]"}]}], "\n", "  ", "]"}]}], ";", "\n", "\n", 
   
   RowBox[{"ClearAll", "[", "fastEqualQ", "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"fastEqualQ", "[", 
     RowBox[{"a_", ",", " ", "b_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"SameQ", "[", 
      RowBox[{"a", ",", " ", "b"}], "]"}], " ", "||", " ", 
     RowBox[{"TrueQ", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"a", " ", "==", " ", "b"}], "]"}], "]"}]}]}], ";", "\n", "\n", 
   
   RowBox[{"ClearAll", "[", "RedundantPairQ", "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"RedundantPairQ", "[", 
     RowBox[{"i_Integer", ",", " ", "j_Integer", ",", " ", 
      RowBox[{"Q_", "?", "MatrixQ"}], ",", " ", "xvec_List", ",", " ", 
      RowBox[{"qpar_", ":", " ", "q"}]}], "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "n", ",", " ", "rest", ",", " ", "ri", ",", " ", "rj", ",", " ", "qii",
         ",", " ", "qjj", ",", " ", "qij"}], "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"n", " ", "=", " ", 
        RowBox[{"Length", "[", "Q", "]"}]}], ";", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", " ", "==", " ", "j"}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Dimensions", "[", "Q", "]"}], " ", "=!=", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "n"}], "}"}]}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "xvec", "]"}], " ", "=!=", " ", "n"}], " ", 
          "||", "\n", "    ", 
          RowBox[{"!", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", " ", "<=", " ", "i", " ", "<=", " ", "n"}], " ", "&&",
              " ", 
             RowBox[{"1", " ", "<=", " ", "j", " ", "<=", " ", "n"}]}], 
            ")"}]}]}], ",", " ", 
         RowBox[{"Return", "[", "False", "]"}]}], "\n", "    ", "]"}], ";", 
       "\n", "\n", "  ", 
       RowBox[{"rest", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", "n", "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "j"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"ri", " ", "=", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"rj", " ", "=", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ";", "\n", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", " ", 
          RowBox[{"And", " ", "@@", " ", 
           RowBox[{"MapThread", "[", 
            RowBox[{"fastEqualQ", ",", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ri", "[", 
                RowBox[{"[", "rest", "]"}], "]"}], ",", " ", 
               RowBox[{"rj", "[", 
                RowBox[{"[", "rest", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ",", 
         "\n", "   ", 
         RowBox[{"Return", "[", "False", "]"}]}], "\n", "   ", "]"}], ";", 
       "\n", "\n", "  ", 
       RowBox[{"qii", " ", "=", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", " ", "i"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"qjj", " ", "=", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", " ", "j"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"qij", " ", "=", " ", 
        RowBox[{"Q", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", " ", "j"}], "]"}], "]"}]}], ";", "\n", "\n", "  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fastEqualQ", "[", 
           RowBox[{"qij", ",", " ", "qii"}], "]"}], " ", "&&", " ", 
          RowBox[{"fastEqualQ", "[", 
           RowBox[{"qjj", ",", " ", 
            RowBox[{"qii", " ", "+", " ", "1"}]}], "]"}], " ", "&&", "\n", 
          "      ", 
          RowBox[{"fastEqualQ", "[", 
           RowBox[{
            RowBox[{"xvec", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
            RowBox[{"qpar", "*", 
             RowBox[{"xvec", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], ")"}], " ", "||", 
        "\n", "   ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"fastEqualQ", "[", 
           RowBox[{"qij", ",", " ", "qjj"}], "]"}], " ", "&&", " ", 
          RowBox[{"fastEqualQ", "[", 
           RowBox[{"qii", ",", " ", 
            RowBox[{"qjj", " ", "+", " ", "1"}]}], "]"}], " ", "&&", "\n", 
          "      ", 
          RowBox[{"fastEqualQ", "[", 
           RowBox[{
            RowBox[{"xvec", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
            RowBox[{"qpar", "*", 
             RowBox[{"xvec", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}], ")"}]}]}]}], "\n", 
     "  ", "]"}]}], ";", "\n", "\n", 
   RowBox[{"ClearAll", "[", 
    RowBox[{"RPDelete", ",", " ", "RPDeleteOperation"}], "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"RPDelete", "[", 
     RowBox[{"i_Integer", ",", " ", "j_Integer"}], "]"}], " ", ":=", " ", 
    RowBox[{"RPDeleteOperation", "[", 
     RowBox[{"i", ",", " ", "j"}], "]"}]}], ";", "\n", 
   RowBox[{
    RowBox[{"RPDelete", "[", 
     RowBox[{"i_Integer", ",", " ", "j_Integer", ",", " ", 
      RowBox[{"Q_", "?", "MatrixQ"}], ",", " ", "xvec_List", ",", " ", 
      RowBox[{"qpar_", ":", " ", "q"}]}], "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "keep", "}"}], ",", "\n", "  ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", " ", 
          RowBox[{"RedundantPairQ", "[", 
           RowBox[{
           "i", ",", " ", "j", ",", " ", "Q", ",", " ", "xvec", ",", " ", 
            "qpar"}], "]"}]}], ",", " ", 
         RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", "\n", "  ", 
       RowBox[{"keep", " ", "=", " ", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"Length", "[", "Q", "]"}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "j"}], "}"}]}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"[", 
           RowBox[{"keep", ",", " ", "keep"}], "]"}], "]"}], ",", " ", 
         RowBox[{"xvec", "[", 
          RowBox[{"[", "keep", "]"}], "]"}]}], "}"}]}]}], "\n", "  ", "]"}]}],
    ";", "\n", "\n", 
   RowBox[{"ClearAll", "[", "transpositionOperationQ", "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"transpositionOperationQ", "[", "op_", "]"}], " ", ":=", "\n", 
    " ", 
    RowBox[{
     RowBox[{"MatchQ", "[", 
      RowBox[{"op", ",", " ", 
       RowBox[{"{", 
        RowBox[{"_Integer", ",", " ", "_Integer"}], "}"}]}], "]"}], " ", "||",
      "\n", "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ListQ", "[", "op", "]"}], " ", "&&", " ", 
       RowBox[{
        RowBox[{"Length", "[", "op", "]"}], " ", ">=", " ", "1"}], " ", "&&", 
       "\n", "    ", 
       RowBox[{"AllTrue", "[", 
        RowBox[{"op", ",", " ", 
         RowBox[{
          RowBox[{"MatchQ", "[", 
           RowBox[{"#", ",", " ", 
            RowBox[{"{", 
             RowBox[{"_Integer", ",", " ", "_Integer"}], "}"}]}], "]"}], " ", 
          "&"}]}], "]"}]}], ")"}]}]}], ";", "\n", "\n", 
   RowBox[{"ClearAll", "[", 
    RowBox[{"verifyPairingColumns", ",", " ", "verifypairing"}], "]"}], ";", 
   "\n", 
   RowBox[{
    RowBox[{"verifyPairingColumns", "[", 
     RowBox[{"cols_", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a_Integer", ",", " ", "b_Integer"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"c_Integer", ",", " ", "d_Integer"}], "}"}]}], "}"}]}], 
     "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ab", ",", " ", "cd", ",", " ", "diff"}], "}"}], ",", "\n", 
      "  ", 
      RowBox[{
       RowBox[{"ab", " ", "=", " ", 
        RowBox[{"cols", "[", 
         RowBox[{"[", 
          RowBox[{"b", ",", " ", "a"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"cd", " ", "=", " ", 
        RowBox[{"cols", "[", 
         RowBox[{"[", 
          RowBox[{"d", ",", " ", "c"}], "]"}], "]"}]}], ";", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", " ", 
          RowBox[{"TrueQ", "[", 
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"ab", " ", "-", " ", "cd"}], "]"}], " ", "==", " ", 
            "1"}], "]"}]}], ",", " ", 
         RowBox[{"Return", "[", "False", "]"}]}], "]"}], ";", "\n", "\n", 
       "  ", 
       RowBox[{"diff", " ", "=", " ", 
        RowBox[{
         RowBox[{"cols", "[", 
          RowBox[{"[", "a", "]"}], "]"}], " ", "+", " ", 
         RowBox[{"cols", "[", 
          RowBox[{"[", "b", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"cols", "[", 
          RowBox[{"[", "c", "]"}], "]"}], " ", "-", " ", 
         RowBox[{"cols", "[", 
          RowBox[{"[", "d", "]"}], "]"}]}]}], ";", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"TrueQ", "[", 
          RowBox[{"ab", " ", ">", " ", "cd"}], "]"}], ",", "\n", "   ", 
         RowBox[{
          RowBox[{
           RowBox[{"diff", "[", 
            RowBox[{"[", "a", "]"}], "]"}], " ", "-=", " ", "1"}], ";", "\n", 
          "   ", 
          RowBox[{
           RowBox[{"diff", "[", 
            RowBox[{"[", "b", "]"}], "]"}], " ", "-=", " ", "1"}]}], ",", 
         "\n", "   ", 
         RowBox[{
          RowBox[{
           RowBox[{"diff", "[", 
            RowBox[{"[", "c", "]"}], "]"}], " ", "+=", " ", "1"}], ";", "\n", 
          "   ", 
          RowBox[{
           RowBox[{"diff", "[", 
            RowBox[{"[", "d", "]"}], "]"}], " ", "+=", " ", "1"}]}]}], "\n", 
        "   ", "]"}], ";", "\n", "\n", "  ", 
       RowBox[{"AllTrue", "[", 
        RowBox[{"diff", ",", " ", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{"#", " ", "==", " ", "0"}], "]"}], " ", "&"}]}], "]"}]}]}],
      "\n", "  ", "]"}]}], ";", "\n", "\n", 
   RowBox[{
    RowBox[{"verifypairing", "[", 
     RowBox[{
      RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "matsize_Integer", ",", 
      "\n", "   ", 
      RowBox[{"pairing", " ", ":", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"_Integer", ",", " ", "_Integer"}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"_Integer", ",", " ", "_Integer"}], "}"}]}], "}"}]}]}], 
     "]"}], " ", ":=", "\n", " ", 
    RowBox[{"verifyPairingColumns", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", "mat", "]"}], ",", " ", "pairing"}], "]"}]}], 
   ";", "\n", "\n", 
   RowBox[{"ClearAll", "[", "narrowsearch", "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"narrowsearch", "[", 
     RowBox[{
      RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "matsize_Integer", ",", " ",
       "cand_List", ",", "\n", "   ", "numberofcandidates_Integer", ",", " ", 
      "elimcand_"}], "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cols", " ", "=", " ", 
         RowBox[{"Transpose", "[", "mat", "]"}]}], ",", " ", "inds"}], "}"}], 
      ",", "\n", "  ", 
      RowBox[{
       RowBox[{"inds", " ", "=", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"elimcand", " ", "===", " ", 
           RowBox[{"{", "}"}]}], ",", " ", 
          RowBox[{"Range", "[", "numberofcandidates", "]"}], ",", "\n", 
          "    ", 
          RowBox[{"Delete", "[", 
           RowBox[{
            RowBox[{"Range", "[", "numberofcandidates", "]"}], ",", " ", 
            "elimcand"}], "]"}]}], "\n", "    ", "]"}]}], ";", "\n", "  ", 
       RowBox[{"Select", "[", 
        RowBox[{"inds", ",", " ", 
         RowBox[{
          RowBox[{"verifyPairingColumns", "[", 
           RowBox[{"cols", ",", " ", 
            RowBox[{"cand", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "]"}], " ", "&"}]}], "]"}]}]}],
      "\n", "  ", "]"}]}], ";", "\n", "\n", 
   RowBox[{"ClearAll", "[", "verifyconsecutiveoperations", "]"}], ";", "\n", 
   RowBox[{
    RowBox[{"Options", "[", "verifyconsecutiveoperations", "]"}], " ", "=", 
    " ", 
    RowBox[{"{", "\n", "   ", 
     RowBox[{
      RowBox[{"\"\<QuantumParameter\>\"", " ", "->", " ", "q"}], ",", "\n", 
      "   ", 
      RowBox[{"\"\<ReturnState\>\"", " ", "->", " ", "False"}], ",", "\n", 
      "   ", 
      RowBox[{"\"\<Verbose\>\"", " ", "->", " ", "False"}]}], "\n", "   ", 
     "}"}]}], ";", "\n", "\n", 
   RowBox[{
    RowBox[{"verifyconsecutiveoperations", "::", "input"}], " ", "=", "\n", 
    "  ", "\"\<The matrix, adegree, qdegree and xvec dimensions are \
inconsistent.\>\""}], ";", "\n", 
   RowBox[{
    RowBox[{"verifyconsecutiveoperations", "::", "deleted"}], " ", "=", "\n", 
    "  ", "\"\<At operation `1`, original index `2` has already been deleted.\
\>\""}], ";", "\n", 
   RowBox[{
    RowBox[{"verifyconsecutiveoperations", "::", "notsymm"}], " ", "=", "\n", 
    "  ", "\"\<At operation `1`, transposition `2` maps to current indices \
`3` and is not an allowed symmetry.\>\""}], ";", "\n", 
   RowBox[{
    RowBox[{"verifyconsecutiveoperations", "::", "notred"}], " ", "=", "\n", 
    "  ", "\"\<At operation `1`, the original pair `2` maps to current \
positions `3` and is not redundant.\>\""}], ";", "\n", 
   RowBox[{
    RowBox[{"verifyconsecutiveoperations", "::", "badop"}], " ", "=", "\n", 
    "  ", "\"\<Operation `1`, namely `2`, is neither a transposition \
operation nor an RPDelete operation.\>\""}], ";", "\n", "\n", 
   RowBox[{
    RowBox[{"verifyconsecutiveoperations", "[", 
     RowBox[{
      RowBox[{"mat_", "?", "MatrixQ"}], ",", " ", "adegree_List", ",", " ", 
      "qdegree_List", ",", "\n", "   ", "xvec_List", ",", " ", 
      "operations_List", ",", " ", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], " ", ":=", "\n", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"currentmat", " ", "=", " ", "mat"}], ",", " ", 
        RowBox[{"currentadegree", " ", "=", " ", "adegree"}], ",", "\n", 
        "   ", 
        RowBox[{"currentqdegree", " ", "=", " ", "qdegree"}], ",", " ", 
        RowBox[{"currentxvec", " ", "=", " ", "xvec"}], ",", "\n", "   ", 
        "currentlabels", ",", " ", "position", ",", " ", "n", ",", " ", "m", ",",
         " ", "step", ",", " ", "op", ",", " ", "originali", ",", " ", 
        "originalj", ",", "\n", "   ", "currenti", ",", " ", "currentj", ",", 
        " ", "translatedtrans", ",", " ", "missing", ",", " ", 
        RowBox[{"candidates", " ", "=", " ", "$Failed"}], ",", "\n", "   ", 
        "symmpos", ",", " ", "symmtranspositions", ",", " ", "deletionresult",
         ",", " ", "keep", ",", "\n", "   ", 
        RowBox[{"qpar", " ", "=", " ", 
         RowBox[{"OptionValue", "[", "\"\<QuantumParameter\>\"", "]"}]}], ",",
         "\n", "   ", 
        RowBox[{"verbose", " ", "=", " ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"OptionValue", "[", "\"\<Verbose\>\"", "]"}], "]"}]}], ",", 
        "\n", "   ", 
        RowBox[{"returnState", " ", "=", " ", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"OptionValue", "[", "\"\<ReturnState\>\"", "]"}], "]"}]}], ",",
         "\n", "   ", 
        RowBox[{"tag", " ", "=", " ", 
         RowBox[{"Unique", "[", "\"\<verifyTag$\>\"", "]"}]}]}], "}"}], ",", 
      "\n", "\n", "  ", 
      RowBox[{
       RowBox[{"n", " ", "=", " ", 
        RowBox[{"Length", "[", "currentmat", "]"}]}], ";", "\n", "  ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Dimensions", "[", "currentmat", "]"}], " ", "=!=", " ", 
           RowBox[{"{", 
            RowBox[{"n", ",", " ", "n"}], "}"}]}], " ", "||", "\n", "    ", 
          RowBox[{
           RowBox[{"Length", "[", "currentadegree", "]"}], " ", "=!=", " ", 
           "n"}], " ", "||", " ", 
          RowBox[{
           RowBox[{"Length", "[", "currentqdegree", "]"}], " ", "=!=", " ", 
           "n"}], " ", "||", "\n", "    ", 
          RowBox[{
           RowBox[{"Length", "[", "currentxvec", "]"}], " ", "=!=", " ", 
           "n"}]}], ",", "\n", "   ", 
         RowBox[{
          RowBox[{"Message", "[", 
           RowBox[{"verifyconsecutiveoperations", "::", "input"}], "]"}], ";",
           "\n", "   ", 
          RowBox[{"Return", "[", "False", "]"}]}]}], "\n", "   ", "]"}], ";", 
       "\n", "\n", "  ", 
       RowBox[{"currentlabels", " ", "=", " ", 
        RowBox[{"Range", "[", "n", "]"}]}], ";", "\n", "  ", 
       RowBox[{"position", " ", "=", " ", 
        RowBox[{"AssociationThread", "[", 
         RowBox[{"currentlabels", " ", "->", " ", "currentlabels"}], "]"}]}], 
       ";", "\n", "\n", "  ", 
       RowBox[{"Catch", "[", "\n", "   ", 
        RowBox[{
         RowBox[{
          RowBox[{"Do", "[", "\n", "    ", 
           RowBox[{
            RowBox[{
             RowBox[{"op", " ", "=", " ", 
              RowBox[{"operations", "[", 
               RowBox[{"[", "step", "]"}], "]"}]}], ";", "\n", "    ", 
             RowBox[{"m", " ", "=", " ", 
              RowBox[{"Length", "[", "currentlabels", "]"}]}], ";", "\n", 
             "\n", "    ", 
             RowBox[{"Which", "[", "\n", "     ", 
              RowBox[{
               RowBox[{"MatchQ", "[", 
                RowBox[{"op", ",", " ", 
                 RowBox[{"RPDeleteOperation", "[", 
                  RowBox[{"_Integer", ",", " ", "_Integer"}], "]"}]}], "]"}], 
               ",", "\n", "     ", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"originali", ",", " ", "originalj"}], "}"}], " ", "=",
                  " ", 
                 RowBox[{"List", " ", "@@", " ", "op"}]}], ";", "\n", "     ", 
                RowBox[{"currenti", " ", "=", " ", 
                 RowBox[{"Lookup", "[", 
                  RowBox[{
                  "position", ",", " ", "originali", ",", "\n", "       ", 
                   RowBox[{"Missing", "[", 
                    RowBox[{"\"\<DeletedIndex\>\"", ",", " ", "originali"}], 
                    "]"}]}], "]"}]}], ";", "\n", "     ", 
                RowBox[{"currentj", " ", "=", " ", 
                 RowBox[{"Lookup", "[", 
                  RowBox[{
                  "position", ",", " ", "originalj", ",", "\n", "       ", 
                   RowBox[{"Missing", "[", 
                    RowBox[{"\"\<DeletedIndex\>\"", ",", " ", "originalj"}], 
                    "]"}]}], "]"}]}], ";", "\n", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MatchQ", "[", 
                   RowBox[{"currenti", ",", " ", "_Missing"}], "]"}], ",", 
                  "\n", "      ", 
                  RowBox[{
                   RowBox[{"Message", "[", 
                    RowBox[{
                    RowBox[{"verifyconsecutiveoperations", "::", "deleted"}], 
                    ",", " ", "step", ",", " ", "originali"}], "]"}], ";", 
                   "\n", "      ", 
                   RowBox[{"Throw", "[", 
                    RowBox[{"False", ",", " ", "tag"}], "]"}]}]}], "\n", 
                 "      ", "]"}], ";", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MatchQ", "[", 
                   RowBox[{"currentj", ",", " ", "_Missing"}], "]"}], ",", 
                  "\n", "      ", 
                  RowBox[{
                   RowBox[{"Message", "[", 
                    RowBox[{
                    RowBox[{"verifyconsecutiveoperations", "::", "deleted"}], 
                    ",", " ", "step", ",", " ", "originalj"}], "]"}], ";", 
                   "\n", "      ", 
                   RowBox[{"Throw", "[", 
                    RowBox[{"False", ",", " ", "tag"}], "]"}]}]}], "\n", 
                 "      ", "]"}], ";", "\n", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{"verbose", ",", "\n", "      ", 
                  RowBox[{"Print", "[", 
                   
                   RowBox[{"\"\<Operation \>\"", ",", " ", "step", ",", 
                    " ", "\"\<: RPDelete[\>\"", ",", " ", "originali", ",", 
                    " ", "\"\<,\>\"", ",", " ", "originalj", ",", "\n", 
                    "       ", "\"\<] -> current positions {\>\"", ",", " ", 
                    "currenti", ",", " ", "\"\<,\>\"", ",", " ", "currentj", ",",
                     " ", "\"\<}\>\""}], "]"}]}], "\n", "      ", "]"}], ";", 
                "\n", "\n", "     ", 
                RowBox[{"deletionresult", " ", "=", " ", 
                 RowBox[{"RPDelete", "[", 
                  RowBox[{
                  "currenti", ",", " ", "currentj", ",", " ", "currentmat", ",",
                    "\n", "       ", "currentxvec", ",", " ", "qpar"}], 
                  "]"}]}], ";", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"deletionresult", " ", "===", " ", "False"}], ",", 
                  "\n", "      ", 
                  RowBox[{
                   RowBox[{"Message", "[", 
                    RowBox[{
                    RowBox[{"verifyconsecutiveoperations", "::", "notred"}], ",",
                     " ", "step", ",", "\n", "       ", 
                    RowBox[{"{", 
                    RowBox[{"originali", ",", " ", "originalj"}], "}"}], ",", 
                    " ", 
                    RowBox[{"{", 
                    RowBox[{"currenti", ",", " ", "currentj"}], "}"}]}], 
                    "]"}], ";", "\n", "      ", 
                   RowBox[{"Throw", "[", 
                    RowBox[{"False", ",", " ", "tag"}], "]"}]}]}], "\n", 
                 "      ", "]"}], ";", "\n", "\n", "     ", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"currentmat", ",", " ", "currentxvec"}], "}"}], " ",
                  "=", " ", "deletionresult"}], ";", "\n", "     ", 
                RowBox[{"keep", " ", "=", " ", 
                 RowBox[{"Complement", "[", 
                  RowBox[{
                   RowBox[{"Range", "[", "m", "]"}], ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"currenti", ",", " ", "currentj"}], "}"}]}], 
                  "]"}]}], ";", "\n", "     ", 
                RowBox[{"currentadegree", " ", "=", " ", 
                 RowBox[{"currentadegree", "[", 
                  RowBox[{"[", "keep", "]"}], "]"}]}], ";", "\n", "     ", 
                RowBox[{"currentqdegree", " ", "=", " ", 
                 RowBox[{"currentqdegree", "[", 
                  RowBox[{"[", "keep", "]"}], "]"}]}], ";", "\n", "     ", 
                RowBox[{"currentlabels", " ", "=", " ", 
                 RowBox[{"currentlabels", "[", 
                  RowBox[{"[", "keep", "]"}], "]"}]}], ";", "\n", "     ", 
                RowBox[{"position", " ", "=", " ", 
                 RowBox[{"AssociationThread", "[", 
                  RowBox[{"currentlabels", " ", "->", " ", 
                   RowBox[{"Range", "[", 
                    RowBox[{"Length", "[", "currentlabels", "]"}], "]"}]}], 
                  "]"}]}], ";", "\n", "     ", 
                RowBox[{"candidates", " ", "=", " ", "$Failed"}]}], ",", "\n",
                "\n", "     ", 
               RowBox[{"transpositionOperationQ", "[", "op", "]"}], ",", "\n",
                "     ", 
               RowBox[{
                RowBox[{"translatedtrans", " ", "=", "\n", "      ", 
                 RowBox[{"Replace", "[", 
                  RowBox[{"op", ",", "\n", "       ", 
                   RowBox[{"k_Integer", " ", ":>", " ", 
                    RowBox[{"Lookup", "[", 
                    RowBox[{"position", ",", " ", "k", ",", "\n", "         ", 
                    RowBox[{"Missing", "[", 
                    RowBox[{"\"\<DeletedIndex\>\"", ",", " ", "k"}], "]"}]}], 
                    "]"}]}], ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", " ", "Infinity"}], "}"}]}], "]"}]}], ";",
                 "\n", "\n", "     ", 
                RowBox[{"missing", " ", "=", " ", 
                 RowBox[{"DeleteDuplicates", " ", "@", "\n", "       ", 
                  RowBox[{"Cases", "[", 
                   RowBox[{"translatedtrans", ",", "\n", "        ", 
                    RowBox[{
                    RowBox[{"Missing", "[", 
                    RowBox[{"\"\<DeletedIndex\>\"", ",", " ", "k_"}], "]"}], 
                    " ", ":>", " ", "k"}], ",", " ", "Infinity"}], "]"}]}]}], 
                ";", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"missing", " ", "=!=", " ", 
                   RowBox[{"{", "}"}]}], ",", "\n", "      ", 
                  RowBox[{
                   RowBox[{"Message", "[", 
                    RowBox[{
                    RowBox[{"verifyconsecutiveoperations", "::", "deleted"}], 
                    ",", " ", "step", ",", " ", 
                    RowBox[{"First", "[", "missing", "]"}]}], "]"}], ";", 
                   "\n", "      ", 
                   RowBox[{"Throw", "[", 
                    RowBox[{"False", ",", " ", "tag"}], "]"}]}]}], "\n", 
                 "      ", "]"}], ";", "\n", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"candidates", " ", "===", " ", "$Failed"}], ",", 
                  "\n", "      ", 
                  RowBox[{"candidates", " ", "=", " ", 
                   RowBox[{"search4pairings", "[", 
                    RowBox[{
                    "currentadegree", ",", " ", "currentqdegree", ",", " ", 
                    "m"}], "]"}]}]}], "\n", "      ", "]"}], ";", "\n", "\n", 
                "     ", 
                RowBox[{"symmpos", " ", "=", " ", 
                 RowBox[{"narrowsearch", "[", 
                  RowBox[{
                  "currentmat", ",", " ", "m", ",", " ", "candidates", ",", 
                   "\n", "       ", 
                   RowBox[{"Length", "[", "candidates", "]"}], ",", " ", 
                   RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", "     ", 
                RowBox[{"symmtranspositions", " ", "=", " ", 
                 RowBox[{"candidates", "[", 
                  RowBox[{"[", "symmpos", "]"}], "]"}]}], ";", "\n", "\n", 
                "     ", 
                RowBox[{"If", "[", 
                 RowBox[{"verbose", ",", "\n", "      ", 
                  RowBox[{
                   RowBox[{"Print", "[", 
                    
                    RowBox[{"\"\<Operation \>\"", ",", " ", "step", ",", 
                    " ", "\"\<: \>\"", ",", " ", "op", ",", "\n", 
                    "       ", "\"\< -> current indices \>\"", ",", " ", 
                    "translatedtrans"}], "]"}], ";", "\n", "      ", 
                   RowBox[{"Print", "[", 
                    
                    RowBox[{"\"\<Allowed symmetries: \>\"", ",", " ", 
                    "symmtranspositions"}], "]"}]}]}], "\n", "      ", "]"}], 
                ";", "\n", "\n", "     ", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"!", " ", 
                   RowBox[{"MemberQ", "[", 
                    RowBox[{
                    "symmtranspositions", ",", " ", "translatedtrans"}], 
                    "]"}]}], ",", "\n", "      ", 
                  RowBox[{
                   RowBox[{"Message", "[", 
                    RowBox[{
                    RowBox[{"verifyconsecutiveoperations", "::", "notsymm"}], 
                    ",", " ", "step", ",", " ", "op", ",", "\n", "       ", 
                    "translatedtrans"}], "]"}], ";", "\n", "      ", 
                   RowBox[{"Throw", "[", 
                    RowBox[{"False", ",", " ", "tag"}], "]"}]}]}], "\n", 
                 "      ", "]"}], ";", "\n", "\n", "     ", 
                RowBox[{"currentmat", " ", "=", " ", 
                 RowBox[{"swap", "[", 
                  RowBox[{"currentmat", ",", " ", "translatedtrans"}], 
                  "]"}]}]}], ",", "\n", "\n", "     ", "True", ",", "\n", 
               "     ", 
               RowBox[{
                RowBox[{"Message", "[", 
                 RowBox[{
                  RowBox[{"verifyconsecutiveoperations", "::", "badop"}], ",",
                   " ", "step", ",", " ", "op"}], "]"}], ";", "\n", "     ", 
                RowBox[{"Throw", "[", 
                 RowBox[{"False", ",", " ", "tag"}], "]"}]}]}], "\n", "     ",
               "]"}]}], ",", "\n", "    ", 
            RowBox[{"{", 
             RowBox[{"step", ",", " ", 
              RowBox[{"Length", "[", "operations", "]"}]}], "}"}]}], "\n", 
           "    ", "]"}], ";", "\n", "\n", "   ", 
          RowBox[{"If", "[", 
           RowBox[{"returnState", ",", "\n", "    ", 
            RowBox[{"<|", 
             RowBox[{
              RowBox[{"\"\<Valid\>\"", " ", "->", " ", "True"}], ",", "\n", 
              "     ", 
              RowBox[{"\"\<Matrix\>\"", " ", "->", " ", "currentmat"}], ",", 
              "\n", "     ", 
              RowBox[{"\"\<XVector\>\"", " ", "->", " ", "currentxvec"}], ",",
               "\n", "     ", 
              RowBox[{"\"\<ADegree\>\"", " ", "->", " ", "currentadegree"}], ",",
               "\n", "     ", 
              RowBox[{"\"\<QDegree\>\"", " ", "->", " ", "currentqdegree"}], ",",
               "\n", "     ", 
              
              RowBox[{"\"\<RemainingOriginalIndices\>\"", " ", "->", " ", 
               "currentlabels"}], ",", "\n", "     ", 
              
              RowBox[{"\"\<OriginalToCurrentIndex\>\"", " ", "->", "\n", 
               "      ", 
               RowBox[{"AssociationThread", "[", 
                RowBox[{"currentlabels", " ", "->", " ", 
                 RowBox[{"Range", "[", 
                  RowBox[{"Length", "[", "currentlabels", "]"}], "]"}]}], 
                "]"}]}]}], "|>"}], ",", "\n", "    ", "True"}], "\n", "    ", 
           "]"}]}], ",", "\n", "   ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Print", "[", "currentmat", "]"}], ",", " ", "tag"}], 
          "}"}]}], "\n", "   ", "]"}]}]}], "\n", "  ", "]"}]}], ";"}], "\n", 
  "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  4.002426350586577*^9, {4.00242661575173*^9, 
   4.0024266409950857`*^9}},ExpressionUUID->"4a8b5df7-04b2-4e75-9b55-\
b16de0646432"],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{4.002706568317236*^9, 
  4.002706570184347*^9}},ExpressionUUID->"dd4eaa95-b10e-42bf-89b5-\
c4fa1cf89c4f"],

Cell["Reduction 42 -> 16:", "Text",
 CellChangeTimes->{{3.9949232921392097`*^9, 3.9949233009436007`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5d94ad1a-2f24-4e52-9d49-f7264b933916"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oplist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "31"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "37"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "35"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "34"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "33"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "32"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "39"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "22"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "14"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"39", ",", " ", "22"}], "]"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"31", ",", " ", "14"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "35"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "34"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "35"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "33"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "35"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "32"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "35"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"35", ",", " ", "18"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "32"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"32", ",", " ", "24"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "33"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "26"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "16"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15", ",", " ", "26"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"16", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "26"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "20"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "20"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "16"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "26"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "28"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "28"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "16"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "20"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "28"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "26"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"20", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15", ",", " ", "20"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"16", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "28"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"26", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15", ",", " ", "28"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"16", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "40"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "37"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "34"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "41"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "33"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"41", ",", " ", "26"}], "]"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"33", ",", " ", "16"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "28"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"20", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "37"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "37"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "34"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "37"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"37", ",", " ", "20"}], "]"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "34"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"34", ",", " ", "28"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "19"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "19"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "27"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"17", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "36"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "6"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "7"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"25", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "7"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "19"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "36"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "19"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "36"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"17", ",", " ", "36"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "36"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"25", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "21"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "15"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"15", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "40"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"17", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"29", ",", " ", "30"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"RPDelete", "[", 
      RowBox[{"30", ",", " ", "15"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"10", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "11"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "25"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "25"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "25"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "25"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "23"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "19"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "11"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"25", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "23"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "40"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"19", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"21", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "38"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "36"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"36", ",", " ", "19"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "40"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "13"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "13"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "12"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "13"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "12"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "13"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "17"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"23", ",", " ", "29"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"25", ",", " ", "27"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "40"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "40"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"40", ",", " ", "23"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "4"}], "}"}]}], "}"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"11", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", " ", "42"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"13", ",", " ", "38"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"42", ",", " ", "27"}], "]"}], ",", " ", "\n", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"8", ",", " ", "25"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"12", ",", " ", "21"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "12"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "10"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "8"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"5", ",", " ", "6"}], "}"}]}], "}"}], ",", " ", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"38", ",", " ", "3"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.994923223238675*^9, 3.9949232825624533`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b400f26a-f431-4e28-8a0c-8bf8e106ae4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "oplist", "]"}]], "Input",
 CellChangeTimes->{{3.994923350384582*^9, 3.994923353341041*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a4abc9fd-04d0-4135-8499-7a395cbbe0e3"],

Cell[BoxData["249"], "Output",
 CellChangeTimes->{3.994923353574646*^9, 3.995090877136075*^9, 
  3.9978400704396267`*^9, 3.999323096501172*^9, 4.002291952598959*^9, 
  4.002295618300151*^9, 4.002295746300931*^9, 4.002426280739561*^9, 
  4.002426366796739*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"52547319-9f8f-4f24-8624-859c67846203"]
}, Open  ]],

Cell["Input: augmented quiver $Q_{8_{13}}^+$ after linking:", "Text",
 CellChangeTimes->{{3.994924000264927*^9, 3.99492404008602*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"2c4c0765-435b-4510-b1bf-a92232c0b61c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"x1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "3"}]}], ",", " ", "1", ",", " ", 
      RowBox[{"1", "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", 
      RowBox[{"q", "/", 
       RowBox[{"a", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", "q", ",", " ", 
      RowBox[{"1", "/", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"q", "^", "2"}], "/", 
       RowBox[{"a", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", "q"}], ",", " ", 
      RowBox[{"q", "^", "2"}], ",", " ", "1", ",", " ", 
      RowBox[{
       RowBox[{"q", "^", "3"}], "/", 
       RowBox[{"a", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "/", 
       RowBox[{"q", "^", "5"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "4"}]}], ",", " ", 
      RowBox[{"1", "/", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "/", 
       RowBox[{"q", "^", "4"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "3"}]}], ",", " ", "1", ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "/", 
       RowBox[{"q", "^", "3"}]}], ",", " ", 
      RowBox[{"a", "^", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", "q", ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", "q", ",", " ", 
      RowBox[{"1", "/", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"q", "^", "2"}], "/", 
       RowBox[{"a", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "/", 
       RowBox[{"q", "^", "4"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "3"}]}], ",", " ", "1", ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "/", 
       RowBox[{"q", "^", "3"}]}], ",", " ", 
      RowBox[{"a", "^", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", "q", ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "4"}], "/", 
       RowBox[{"q", "^", "2"}]}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "*", "q"}], ",", " ", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", "q"}], ",", " ", 
      RowBox[{"q", "^", "2"}]}], "}"}]}], ";"}], " "}], "\n", 
 RowBox[{"  ", 
  RowBox[{
   RowBox[{"Q1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", 
        " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "1", ",", " ", "1", 
        ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "0", 
        ",", " ", "2", ",", " ", "3", ",", " ", "1", ",", " ", "1", ",", " ", 
        "1", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", 
        "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", 
        ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", "0", 
        ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", 
        " ", "0", ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "1", 
        ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", 
        "1"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "2", 
        ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", 
        "1", ",", " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", 
        " ", "1", ",", " ", "1", ",", " ", "2", ",", " ", "2", ",", " ", "1", 
        ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        "0", ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", "0", 
        ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "1"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", "0", 
        ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", "0", 
        ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "2", ",", 
        " ", "1", ",", " ", "0", ",", " ", "3", ",", " ", "1", ",", " ", "1", 
        ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "3", ",", " ", "1", ",", 
        " ", "1", ",", " ", "4", ",", " ", "3", ",", " ", "2", ",", " ", "1", 
        ",", " ", "4", ",", " ", "4", ",", " ", "2", ",", " ", "2", ",", " ", 
        "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "3", ",", " ", "1", ",", 
        " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "4", ",", " ", "3", ",", " ", "2", ",", " ", 
        "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "1", ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "1", 
        ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", 
        "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", 
        " ", "2", ",", " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "2", 
        ",", " ", "0", ",", " ", "3", ",", " ", "3", ",", " ", "3", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "0", 
        ",", " ", "3", ",", " ", "3", ",", " ", "0", ",", " ", "1", ",", " ", 
        "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", 
        ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", "0", 
        ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", 
        "4", ",", " ", "3", ",", " ", "3", ",", " ", "1", ",", " ", "5", ",", 
        " ", "4", ",", " ", "3", ",", " ", "2", ",", " ", "3", ",", " ", "2", 
        ",", " ", "2", ",", " ", "0", ",", " ", "1", ",", " ", "2", ",", " ", 
        "2", ",", " ", "0", ",", " ", "0", ",", " ", "3", ",", " ", "2", ",", 
        " ", "1", ",", " ", "1", ",", " ", "4", ",", " ", "3", ",", " ", "2", 
        ",", " ", "1"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", 
        " ", "3", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "3", 
        ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", "3", ",", " ", 
        "2", ",", " ", "2", ",", " ", "0", ",", " ", "4", ",", " ", "3", ",", 
        " ", "3", ",", " ", "1", ",", " ", "4", ",", " ", "4", ",", " ", "3", 
        ",", " ", "2", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", 
        "0", ",", " ", "1", ",", " ", "3", ",", " ", "3", ",", " ", "1", ",", 
        " ", "1", ",", " ", "4", ",", " ", "2", ",", " ", "2", ",", " ", "1", 
        ",", " ", "4", ",", " ", "3", ",", " ", "3", ",", " ", "1"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", 
        ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "1", 
        ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", 
        " ", "0", ",", " ", "0", ",", " ", "2", ",", " ", "1", ",", " ", "1", 
        ",", " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "3", ",", " ", "3", ",", " ", "1", ",", " ", "1", 
        ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", 
        ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", " ", "1", 
        ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", 
        " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "1", 
        ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        "0", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", 
        " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "2", 
        ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", 
        "1", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", "0", 
        ",", " ", "2", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", " ", "0", 
        ",", " ", "2", ",", " ", "3", ",", " ", "1", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "3"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "\n", "      ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "3", ",", " ", "1", ",", 
        " ", "1", ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "1", 
        ",", " ", "3", ",", " ", "4", ",", " ", "2", ",", " ", "2", ",", " ", 
        "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", 
        " ", "0", ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "1", 
        ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "1", ",", 
        " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", " ", "2", 
        ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", "2", ",", " ", 
        "2", ",", " ", "1", ",", " ", "0"}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "2", ",", 
        " ", "0", ",", " ", "0", ",", " ", "1", ",", " ", "2", ",", " ", "0", 
        ",", " ", "1", ",", " ", "0", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "2"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", "0", ",", 
        " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", " ", "3", 
        ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", "3", ",", " ", 
        "2", ",", " ", "2", ",", " ", "0", ",", " ", "4", ",", " ", "3", ",", 
        " ", "3", ",", " ", "1", ",", " ", "4", ",", " ", "4", ",", " ", "3", 
        ",", " ", "2", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", 
        "0", ",", " ", "1", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", 
        " ", "0", ",", " ", "3", ",", " ", "2", ",", " ", "1", ",", " ", "1", 
        ",", " ", "4", ",", " ", "3", ",", " ", "2", ",", " ", "1"}], "}"}], ",",
       " ", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "1", ",", 
        " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", "3", 
        ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", " ", "2", ",", " ", 
        "2", ",", " ", "1", ",", " ", "1", ",", " ", "3", ",", " ", "3", ",", 
        " ", "2", ",", " ", "2", ",", " ", "3", ",", " ", "3", ",", " ", "2", 
        ",", " ", "2", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "1", ",", " ", "1", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", 
        " ", "1", ",", " ", "3", ",", " ", "2", ",", " ", "2", ",", " ", "1", 
        ",", " ", "3", ",", " ", "3", ",", " ", "2", ",", " ", "1"}], "}"}], ",",
       " ", "\n", "     ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "3", ",", " ", "1", ",", 
        " ", "0", ",", " ", "2", ",", " ", "3", ",", " ", "1", ",", " ", "1", 
        ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "2", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "2", ",", " ", "2", ",", " ", "1", ",", " ", 
        "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0", ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0", ",", 
        " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", 
        " ", "0"}], "}"}]}], "}"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.994923392774528*^9, 3.994923392778817*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"46f8dbbf-af0c-4ba4-b7c4-cc67e2442bad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"avec", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{"#", ",", "a"}], "]"}], "&"}], "/@", "x1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qvec", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", "x1"}]}], ";"}]}], "Input",\

 CellLabel->"In[39]:=",ExpressionUUID->"e5c89e5e-e728-467b-b315-a1c7818013a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verifyconsecutiveoperations", "[", 
  RowBox[{"Q1", ",", "avec", ",", "qvec", ",", "x1", ",", "oplist", ",", 
   RowBox[{"\"\<Verbose\>\"", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9949234148214493`*^9, 3.994923431392591*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"050142e0-055c-415f-be22-8f6ea9f490e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",",
      "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "1", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "0", ",", "2", ",", "3", ",", "1", ",", "1", ",", 
     "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "1", ",", "0", ",", "3", ",",
      "3", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",",
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "3", ",",
      "2", ",", "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "2", ",", "0", ",", "3", ",",
      "3", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "3", ",",
      "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1",
      ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",",
      "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2", ",", 
     "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
     "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
     "1", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", "0", ",", "0", ",",
      "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "3", ",",
      "2", ",", "2", ",", "0", ",", "3", ",", "3", ",", "2", ",", "1", ",", 
     "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "3", ",",
      "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "0", ",", "3", ",",
      "2", ",", "2", ",", "0", ",", "2", ",", "2", ",", "2", ",", "1", ",", 
     "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "2", ",", "1", ",", "0", ",",
      "3", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "2", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "3", ",", "1", ",", "1", ",", "4", ",",
      "3", ",", "2", ",", "1", ",", "4", ",", "4", ",", "2", ",", "2", ",", 
     "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "4", ",",
      "3", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "2", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "1", ",", "3", ",",
      "3", ",", "2", ",", "1", ",", "3", ",", "3", ",", "2", ",", "2", ",", 
     "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "2", ",", "2", ",", "0", ",",
      "3", ",", "2", ",", "2", ",", "0", ",", "3", ",", "3", ",", "3", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "0", ",", "3", ",", "3", ",", "0", ",", "1", ",", 
     "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "2", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",",
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "3", ",",
      "2", ",", "1", ",", "0", ",", "3", ",", "2", ",", "2", ",", "0", ",", 
     "4", ",", "3", ",", "3", ",", "1", ",", "5", ",", "4", ",", "3", ",", 
     "2", ",", "3", ",", "2", ",", "2", ",", "0", ",", "1", ",", "2", ",", 
     "2", ",", "0", ",", "0", ",", "3", ",", "2", ",", "1", ",", "1", ",", 
     "4", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "3", ",", "1", ",", "1",
      ",", "0", ",", "3", ",", "2", ",", "2", ",", "0", ",", "3", ",", "2", ",",
      "2", ",", "0", ",", "4", ",", "3", ",", "3", ",", "1", ",", "4", ",", 
     "4", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "0", ",", 
     "1", ",", "3", ",", "3", ",", "1", ",", "1", ",", "4", ",", "2", ",", 
     "2", ",", "1", ",", "4", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "0", ",", "0", ",", "3", ",", "3", ",", "2", ",", "1", ",", 
     "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",",
      "2", ",", "1", ",", "1", ",", "0", ",", "2", ",", "2", ",", "1", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "0", ",", "3", ",",
      "3", ",", "1", ",", "1", ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "3", ",",
      "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",",
      "1", ",", "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",",
      "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "0", ",", "3", ",",
      "2", ",", "2", ",", "0", ",", "2", ",", "3", ",", "2", ",", "1", ",", 
     "1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", "0", ",", "1", ",",
      "2", ",", "0", ",", "0", ",", "2", ",", "3", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "3"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "1", ",", "1", ",", "3", ",",
      "3", ",", "2", ",", "1", ",", "3", ",", "4", ",", "2", ",", "2", ",", 
     "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "3", ",", "2", ",", "1", ",", "0", ",", "3", ",",
      "3", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0",
      ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
     "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
     "0", ",", "0", ",", "2", ",", "2", ",", "1", ",", "0", ",", "2", ",", 
     "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "2", ",", "0", ",", "0", ",",
      "1", ",", "2", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "2"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "0", ",", "0", ",", "3", ",", "2", ",", "1",
      ",", "1", ",", "3", ",", "2", ",", "1", ",", "0", ",", "3", ",", "2", ",",
      "2", ",", "0", ",", "4", ",", "3", ",", "3", ",", "1", ",", "4", ",", 
     "4", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "0", ",", 
     "1", ",", "2", ",", "2", ",", "0", ",", "0", ",", "3", ",", "2", ",", 
     "1", ",", "1", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3", ",", "2", ",", "2",
      ",", "1", ",", "3", ",", "2", ",", "1", ",", "0", ",", "2", ",", "2", ",",
      "1", ",", "1", ",", "3", ",", "3", ",", "2", ",", "2", ",", "3", ",", 
     "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", 
     "1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3", ",", "2", ",", 
     "2", ",", "1", ",", "3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "3", ",", "1", ",", "0", ",", "2", ",",
      "3", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "2", ",", "1", ",", "0", ",", "0", ",", "2", ",",
      "2", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{4.002426319671012*^9, 4.0024263766271544`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"1e8a8897-5af5-4b08-ad54-10edb61660d5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.0024263196871567`*^9, 4.002426387837435*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"e51e48a0-bba6-4dda-9c67-8d07162c6a68"]
}, Open  ]],

Cell["Linking identity for augmented L_{2,6}:", "Text",
 CellChangeTimes->{{3.9950915295571203`*^9, 3.995091538870543*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"64cd4bdd-d77e-49cf-8ef9-442168c8b09d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", "=", 
   RowBox[{"(", GridBox[{
      {"4", "4", "1", "2", "3", "1", "2", "3", "3", "3", "4", "5", "5", "5", 
       "2", "3", "4", "2", "3", "4"},
      {"4", "5", "1", "2", "3", "1", "2", "3", "3", "3", "4", "5", "6", "6", 
       "2", "3", "4", "2", "3", "4"},
      {"1", "1", "0", "0", "0", "0", "1", "0", "1", "2", "3", "2", "3", "3", 
       "1", "1", "1", "1", "2", "1"},
      {"2", "2", "0", "1", "1", "1", "1", "2", "2", "3", "3", "4", "4", "4", 
       "2", "2", "2", "2", "2", "3"},
      {"3", "3", "0", "1", "2", "1", "1", "2", "2", "3", "3", "4", "5", "5", 
       "2", "3", "3", "2", "2", "3"},
      {"1", "1", "0", "1", "1", "1", "1", "1", "1", "2", "3", "3", "3", "3", 
       "2", "3", "3", "2", "2", "2"},
      {"2", "2", "1", "1", "1", "1", "2", "2", "2", "2", "3", "4", "4", "4", 
       "3", "3", "3", "3", "3", "3"},
      {"3", "3", "0", "2", "2", "1", "2", "3", "1", "2", "3", "4", "5", "5", 
       "2", "4", "4", "3", "4", "4"},
      {"3", "3", "1", "2", "2", "1", "2", "1", "2", "2", "3", "2", "4", "4", 
       "2", "3", "3", "2", "3", "2"},
      {"3", "3", "2", "3", "3", "2", "2", "2", "2", "3", "3", "3", "4", "4", 
       "3", "4", "4", "3", "3", "3"},
      {"4", "4", "3", "3", "3", "3", "3", "3", "3", "3", "4", "4", "5", "5", 
       "4", "4", "4", "4", "4", "4"},
      {"5", "5", "2", "4", "4", "3", "4", "4", "2", "3", "4", "5", "6", "6", 
       "3", "5", "5", "4", "5", "5"},
      {"5", "6", "3", "4", "5", "3", "4", "5", "4", "4", "5", "6", "7", "7", 
       "4", "5", "6", "4", "5", "6"},
      {"5", "6", "3", "4", "5", "3", "4", "5", "4", "4", "5", "6", "7", "8", 
       "4", "5", "6", "4", "5", "6"},
      {"2", "2", "1", "2", "2", "2", "3", "2", "2", "3", "4", "3", "4", "4", 
       "3", "3", "3", "3", "4", "3"},
      {"3", "3", "1", "2", "3", "3", "3", "4", "3", "4", "4", "5", "5", "5", 
       "3", "4", "4", "4", "4", "5"},
      {"4", "4", "1", "2", "3", "3", "3", "4", "3", "4", "4", "5", "6", "6", 
       "3", "4", "5", "4", "4", "5"},
      {"2", "2", "1", "2", "2", "2", "3", "3", "2", "3", "4", "4", "4", "4", 
       "3", "4", "4", "4", "4", "4"},
      {"3", "3", "2", "2", "2", "2", "3", "4", "3", "3", "4", "5", "5", "5", 
       "4", "4", "4", "4", "5", "5"},
      {"4", "4", "1", "3", "3", "2", "3", "4", "2", "3", "4", "5", "6", "6", 
       "3", "5", "5", "4", "5", "6"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], ")"}]}], ";", 
  RowBox[{"x2", "=", 
   RowBox[{"(", GridBox[{
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], "q"]},
      {
       RowBox[{"a", " ", "x"}]},
      {
       FractionBox["x", 
        RowBox[{"a", " ", "q"}]]},
      {
       FractionBox["x", "a"]},
      {
       FractionBox[
        RowBox[{"q", " ", "x"}], "a"]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], 
        SuperscriptBox["q", "4"]]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], 
        SuperscriptBox["q", "3"]]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], 
        SuperscriptBox["q", "2"]]},
      {
       FractionBox[
        RowBox[{"q", " ", "x"}], "a"]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], 
        SuperscriptBox["q", "2"]]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], "q"]},
      {
       RowBox[{"a", " ", "x"}]},
      {
       RowBox[{"a", " ", "x"}]},
      {
       RowBox[{"a", " ", "q", " ", "x"}]},
      {
       FractionBox["x", "a"]},
      {
       FractionBox[
        RowBox[{"q", " ", "x"}], "a"]},
      {
       FractionBox[
        RowBox[{
         SuperscriptBox["q", "2"], " ", "x"}], "a"]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], 
        SuperscriptBox["q", "3"]]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], 
        SuperscriptBox["q", "2"]]},
      {
       FractionBox[
        RowBox[{"a", " ", "x"}], "q"]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.995091549308461*^9, 3.995091559506692*^9}, 
   3.99509169982812*^9, {3.995091827709647*^9, 3.99509183117349*^9}, {
   4.0022956296872683`*^9, 4.002295632377619*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"efa2d1e2-89ad-4707-a4da-588f9e4cb2cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oplist1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"7", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "19"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "18"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "17"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "16"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "15"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "14"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "13"}], "}"}]}], "}"}], ",", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"12", ",", "20"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "18"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "17"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "16"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "15"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "14"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "13"}], "}"}]}], "}"}], ",", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"11", ",", "19"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "17"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "16"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "15"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "14"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "13"}], "}"}]}], "}"}], ",", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"10", ",", "18"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "14"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "13"}], "}"}]}], "}"}], ",", 
     RowBox[{"RPDelete", "[", 
      RowBox[{"9", ",", "15"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.995091740346393*^9, 3.995091750435173*^9}, {
   3.995092556669695*^9, 3.995092557207397*^9}, 4.0022956339146347`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"47c37e65-dc11-4678-8b1c-acca806075d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"avec1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{"#", ",", "a"}], "]"}], "&"}], "/@", "x2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qvec1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", "x2"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{4.002295642285784*^9, 4.002295654747979*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"f3ff9253-75fb-4d6d-8f38-d4978364f20a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verifyconsecutiveoperations", "[", 
  RowBox[{"Q2", ",", "avec1", ",", "qvec1", ",", "x2", ",", "oplist1", ",", 
   RowBox[{"\"\<Verbose\>\"", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.995091875947605*^9, 3.9950918798866043`*^9}, {
   3.99509193130512*^9, 3.995091937373736*^9}, 3.995092241162166*^9, {
   4.002295640127858*^9, 4.002295661005559*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"f2f44d81-8bb8-4a2e-8c7d-35f1865102dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4", ",", "4", ",", "1", ",", "2", ",", "3", ",", "1", ",", "2", ",", "3",
      ",", "3", ",", "3", ",", "4", ",", "5", ",", "5", ",", "5", ",", "2", ",",
      "3", ",", "4", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "5", ",", "1", ",", "2", ",", "3", ",", "1", ",", "2", ",", "3",
      ",", "3", ",", "3", ",", "4", ",", "5", ",", "6", ",", "6", ",", "2", ",",
      "3", ",", "4", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0",
      ",", "1", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3", ",", "1", ",",
      "1", ",", "1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2",
      ",", "2", ",", "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "2", ",",
      "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "0", ",", "1", ",", "2", ",", "1", ",", "1", ",", "2",
      ",", "2", ",", "3", ",", "3", ",", "4", ",", "5", ",", "5", ",", "2", ",",
      "3", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1", ",", "2", ",", "3", ",", "3", ",", "3", ",", "3", ",", "2", ",",
      "3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "2", ",", "2", ",", "3", ",", "4", ",", "4", ",", "4", ",", "3", ",",
      "3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "0", ",", "2", ",", "2", ",", "1", ",", "2", ",", "3",
      ",", "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "5", ",", "2", ",",
      "4", ",", "4", ",", "3", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1",
      ",", "2", ",", "2", ",", "3", ",", "2", ",", "4", ",", "4", ",", "2", ",",
      "3", ",", "3", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3", ",", "3", ",", "3", ",", "4", ",", "4", ",", "3", ",",
      "4", ",", "4", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "4", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
      ",", "3", ",", "3", ",", "4", ",", "4", ",", "5", ",", "5", ",", "4", ",",
      "4", ",", "4", ",", "4", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "5", ",", "2", ",", "4", ",", "4", ",", "3", ",", "4", ",", "4",
      ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "6", ",", "3", ",",
      "5", ",", "5", ",", "4", ",", "5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "6", ",", "3", ",", "4", ",", "5", ",", "3", ",", "4", ",", "5",
      ",", "4", ",", "4", ",", "5", ",", "6", ",", "7", ",", "7", ",", "4", ",",
      "5", ",", "6", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "6", ",", "3", ",", "4", ",", "5", ",", "3", ",", "4", ",", "5",
      ",", "4", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "4", ",",
      "5", ",", "6", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "3", ",", "4", ",", "3", ",", "4", ",", "4", ",", "3", ",",
      "3", ",", "3", ",", "3", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3", ",", "4",
      ",", "3", ",", "4", ",", "4", ",", "5", ",", "5", ",", "5", ",", "3", ",",
      "4", ",", "4", ",", "4", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "4", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3", ",", "4",
      ",", "3", ",", "4", ",", "4", ",", "5", ",", "6", ",", "6", ",", "3", ",",
      "4", ",", "5", ",", "4", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3",
      ",", "2", ",", "3", ",", "4", ",", "4", ",", "4", ",", "4", ",", "3", ",",
      "4", ",", "4", ",", "4", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "4",
      ",", "3", ",", "3", ",", "4", ",", "5", ",", "5", ",", "5", ",", "4", ",",
      "4", ",", "4", ",", "4", ",", "5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "4", ",", "1", ",", "3", ",", "3", ",", "2", ",", "3", ",", "4",
      ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "6", ",", "3", ",",
      "5", ",", "5", ",", "4", ",", "5", ",", "6"}], "}"}]}], "}"}]], "Print",\

 CellChangeTimes->{3.995092260871234*^9, 3.997840262485538*^9, 
  3.997843953445159*^9, 3.999323133637472*^9, 4.002291981107685*^9, 
  4.002295629561055*^9, 4.002295757641032*^9, 4.002295792296274*^9, 
  4.002426280819097*^9, 4.00242639879097*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"9bbe7a1e-f1e0-4544-9378-b3b622fec4ed"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.995092242664524*^9, 3.9950922620401287`*^9}, 
   3.9978402630666122`*^9, 3.997843954010124*^9, 3.9993231342002697`*^9, 
   4.0022919813151627`*^9, 4.002295629765345*^9, 4.002295757841234*^9, 
   4.00229579249785*^9, 4.0024262808284893`*^9, 4.0024263989981194`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"52eb4bef-c18f-4217-a81b-58c95156165f"]
}, Open  ]],

Cell["Linking identity for augmented L_{2,4}:", "Text",
 CellChangeTimes->{{3.9950915295571203`*^9, 3.995091538870543*^9}, {
  4.002295893105165*^9, 4.002295893343863*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"b0a961f7-c1e9-4377-95a1-9b7bb7c61073"],

Cell[BoxData[
 RowBox[{"oplist2", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "4"}], "}"}]}], "}"}], ",", 
    RowBox[{"RPDelete", "[", 
     RowBox[{"1", ",", "9"}], "]"}], ",", 
    RowBox[{"RPDelete", "[", 
     RowBox[{"2", ",", "10"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "7"}], "}"}]}], "}"}], ",", 
    RowBox[{"RPDelete", "[", 
     RowBox[{"4", ",", "12"}], "]"}], ",", 
    RowBox[{"RPDelete", "[", 
     RowBox[{"3", ",", "11"}], "]"}]}], "}"}]}]], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"66da26e4-4fa1-4c1a-8b24-797250df7400"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Q3", ":=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"5", "4", "3", "3", "2", "2", "1", "1", "4", "3", "2", "2"},
         {"4", "4", "3", "3", "2", "2", "1", "1", "4", "3", "2", "2"},
         {"3", "3", "3", "2", "2", "2", "1", "1", "3", "3", "2", "2"},
         {"3", "3", "2", "2", "1", "1", "0", "0", "3", "2", "1", "1"},
         {"2", "2", "2", "1", "2", "1", "1", "1", "2", "2", "2", "2"},
         {"2", "2", "2", "1", "1", "1", "0", "0", "3", "2", "1", "1"},
         {"1", "1", "1", "0", "1", "0", "1", "0", "1", "1", "1", "1"},
         {"1", "1", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"4", "4", "3", "3", "2", "3", "1", "1", "4", "3", "2", "2"},
         {"3", "3", "3", "2", "2", "2", "1", "1", "3", "3", "2", "2"},
         {"2", "2", "2", "1", "2", "1", "1", "0", "2", "2", "2", "1"},
         {"2", "2", "2", "1", "2", "1", "1", "0", "2", "2", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x3", ":=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{
           SuperscriptBox["a", "6"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["q", "3"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["q", "2"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "4"], " ", "q", " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "5"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "4"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "4"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["q", "3"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "6"], " ", "q", " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["q", "4"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["q", "3"], " ", "x"}]},
         {
          RowBox[{
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["q", "2"], " ", "x"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.002292128684793*^9, 4.002292130824292*^9}, {
   4.0022922117099667`*^9, 4.002292230233099*^9}, {4.002292278565156*^9, 
   4.0022923184232388`*^9}, {4.002292498361331*^9, 4.002292509970174*^9}, 
   4.002293215317378*^9, {4.002293826648114*^9, 4.002293839262286*^9}, {
   4.002426528105522*^9, 4.002426566902166*^9}, {4.00242665373239*^9, 
   4.0024266580017757`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"2142d8f1-f327-454b-9e69-683a77aff6e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"avec2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{"#", ",", "a"}], "]"}], "&"}], "/@", "x3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qvec2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Exponent", "[", 
      RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", "x3"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{4.002293565461524*^9, 4.002293576212007*^9}, {
  4.0022938467068853`*^9, 4.0022938483629313`*^9}, {4.0022941664342527`*^9, 
  4.002294172428199*^9}, {4.002426571244667*^9, 4.0024265730614367`*^9}, {
  4.002426659803472*^9, 4.0024266610553293`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"687da042-f5a5-4c1c-92b2-a6982dd77315"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verifyconsecutiveoperations", "[", 
  RowBox[{"Q3", ",", "avec2", ",", "qvec2", ",", "x3", ",", "oplist2", ",", 
   RowBox[{"\"\<Verbose\>\"", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.995091875947605*^9, 3.9950918798866043`*^9}, {
   3.99509193130512*^9, 3.995091937373736*^9}, 3.995092241162166*^9, {
   4.0022938441585903`*^9, 4.0022938669654617`*^9}, {4.002426575098316*^9, 
   4.002426586565675*^9}, {4.0024266630614767`*^9, 4.0024266657939997`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"a68f05fc-ff08-416d-8faf-7e30dcb62987"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "5", ",", "4", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1", ",", "1",
      ",", "4", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "4", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1", ",", "1",
      ",", "4", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1",
      ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0",
      ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1",
      ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0",
      ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0",
      ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "4", ",", "3", ",", "3", ",", "2", ",", "3", ",", "1", ",", "1",
      ",", "4", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1",
      ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0",
      ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1", ",", "0",
      ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{4.0022958454212933`*^9, 4.0024262808423843`*^9, 
  4.002426410427002*^9, 4.002426596140786*^9, 4.002426669960483*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"1ef6c04e-bcdc-4adb-8b3f-cf8ecc51542b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{4.002295614451*^9, 4.002295629800161*^9}, 
   4.0022957578708076`*^9, 4.0022958034437637`*^9, 4.002295845456976*^9, 
   4.0024262808513947`*^9, 4.002426410446368*^9, 4.0024265961524754`*^9, 
   4.002426669969689*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"5d153279-68b5-4f39-83c8-78247c07613a"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[" Quiver Skein Relation:", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, 
   4.001988826707321*^9},ExpressionUUID->"9209e94a-c908-4d5b-85f6-\
32b7bd52ae5c"],

Cell[CellGroupData[{

Cell[TextData[{
 "6.1) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "1"}]}]], TraditionalForm]],ExpressionUUID->
  "c2fa019a-b1a9-485e-9fde-2b9c54e694b7"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"2", "p"}], "-", "1"}]}]], TraditionalForm]],ExpressionUUID->
  "507e9503-2b02-48ce-aadd-6a2124ebfd7b"],
 "-z ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"2", ",", 
     RowBox[{"2", "p"}]}]], TraditionalForm]],ExpressionUUID->
  "4d7b8c47-a012-4a6e-a0c4-3a137b410be2"]
}], "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 
   4.001949516482279*^9}},ExpressionUUID->"bbac1772-0372-4b37-a68f-\
fb82c6a3169b"],

Cell[CellGroupData[{

Cell[TextData[{
 "i) Torus knot(TK)",
 Cell[BoxData[
  FormBox[
   RowBox[{":", 
    SubscriptBox["T", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"2", "p"}], "+", "1"}]}]]}], TraditionalForm]],ExpressionUUID->
  "e8fb633e-5ad4-4fad-8284-e672e989f09f"],
 "  quiver data"
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
  4.001949917666606*^9, 
  4.001949973207831*^9}},ExpressionUUID->"437f68c8-40b6-4714-9b38-\
282a44f3244e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"buildknotMatrix", "[", 
     RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
      RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "==", "0"}], "&&", 
          RowBox[{"j", "==", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "f0", "}"}], "}"}], ",", 
         RowBox[{"i", "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", "[", "j", "]"}], "}"}], ",", 
         RowBox[{"j", "==", "0"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"f", "[", "i", "]"}], "}"}], "]"}], ",", 
         RowBox[{"i", "==", "j"}], ",", 
         RowBox[{"d", "[", "i", "]"}], ",", 
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{"u", "[", "j", "]"}], ",", "True", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"u", "[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "p"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"f0", "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", 
       RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", 
            RowBox[{"2", "p"}]}], ")"}]}], 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"2", "p"}], ")"}]}], " ", "x"}], ",", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", 
            RowBox[{"2", "p"}], "-", "3"}], ")"}]}], 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "p"}], "+", "2"}], ")"}]}], " ", "x"}]}], "}"}]}], 
     ";"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "k"}], ",", 
         RowBox[{"2", "k"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "k"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "+", "1"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "k"}], ",", 
         RowBox[{"2", "k"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TorusKQ", "[", "p_", "]"}], ":=", 
     RowBox[{"buildknotMatrix", "[", 
      RowBox[{"f0", ",", "f", ",", "d", ",", "u", ",", "p"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"TorusKvec", "[", "p_", "]"}], ":=", 
     RowBox[{"List", "/@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "p"}], ")"}]}], 
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"2", "p"}], ")"}]}], " ", "x"}], "}"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"k", ",", "p"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "p"}], "}"}]}], "]"}], "]"}]}], 
       "]"}]}]}], ";"}], "\n"}]}]], "Input",
 CellChangeTimes->{{4.001129157917118*^9, 4.001129157920418*^9}, {
   4.00113126260215*^9, 4.0011312633917*^9}, 4.001131296691684*^9, 
   4.001949890685594*^9, 4.0019888553754997`*^9, {4.001994315430077*^9, 
   4.001994315597765*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"1b28fd24-1517-4324-8d64-92c32c5b3b86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"r_", ",", "p_", ",", "TK"}], "]"}], ":=", 
  RowBox[{"QH", "[", 
   RowBox[{"r", ",", 
    RowBox[{"TorusKQ", "[", "p", "]"}], ",", 
    RowBox[{"TorusKvec", "[", "p", "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.001130182016309*^9, 4.0011301989888144`*^9}, {
   4.001130378321854*^9, 4.001130439583127*^9}, {4.001130475963478*^9, 
   4.001130488912858*^9}, {4.001949898468442*^9, 4.001949939252592*^9}, 
   4.001950025643221*^9, {4.0019924156457157`*^9, 4.0019924162468853`*^9}, {
   4.002268009276721*^9, 4.0022680342440777`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"e0ceaa9c-7606-4dbf-b29c-2d45eb831ece"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "ii) Torus Link(TL)",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"2", ",", 
     RowBox[{"2", "p"}]}]], TraditionalForm]],ExpressionUUID->
  "bafec5a3-698c-4495-bb14-55103a89c4e8"],
 "  quiver data "
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001989597230095*^9, 
  4.001989599611849*^9}},ExpressionUUID->"0b24c3df-1267-495d-af3d-\
6db4458998c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fl0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fl", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vl", "[", 
    RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "-", 
         RowBox[{"2", "p"}]}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "-", 
         RowBox[{"2", "p"}], "-", "3"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "p"}], "+", "1"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "-", 
         RowBox[{"2", "p"}], "+", "1"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "-", 
         RowBox[{"2", "p"}], "-", "2"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "p"}], "+", "1"}], ")"}]}], " ", "x"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dl", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ul", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fle", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dle", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ule", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"QtoruslinkMatrix", "[", "p_", "]"}], ":=", 
   RowBox[{"ArrayFlatten", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"i", "==", "0"}], "&&", 
         RowBox[{"j", "==", "0"}]}], ",", "fl0", ",", 
        RowBox[{
         RowBox[{"i", "==", "0"}], "&&", 
         RowBox[{"j", "==", "p"}]}], ",", 
        RowBox[{"fle", "[", "p", "]"}], ",", 
        RowBox[{
         RowBox[{"i", "==", "p"}], "&&", 
         RowBox[{"j", "==", "0"}]}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"fle", "[", "p", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"i", "==", "p"}], "&&", 
         RowBox[{"j", "==", "p"}]}], ",", 
        RowBox[{"dle", "[", "p", "]"}], ",", 
        RowBox[{"j", "==", "p"}], ",", 
        RowBox[{"ule", "[", "p", "]"}], ",", 
        RowBox[{"i", "==", "p"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"ule", "[", "p", "]"}], "]"}], ",", 
        RowBox[{"i", "==", "0"}], ",", 
        RowBox[{"fl", "[", "j", "]"}], ",", 
        RowBox[{"j", "==", "0"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"fl", "[", "i", "]"}], "]"}], ",", 
        RowBox[{"i", "==", "j"}], ",", 
        RowBox[{"dl", "[", "i", "]"}], ",", 
        RowBox[{"i", "<", "j"}], ",", 
        RowBox[{"ul", "[", "j", "]"}], ",", "True", ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"ul", "[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "p"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "p"}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TorusLvec", "[", "p_", "]"}], ":=", 
   RowBox[{"List", "/@", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "p"}], ")"}]}], 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}], ",", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "p"}], "+", "1"}], ")"}]}], 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}]}], "}"}], ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"vl", "[", 
          RowBox[{"k", ",", "p"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}], ",", 
        RowBox[{
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "3"}], ")"}]}], 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "p"}], "+", "1"}], ")"}]}], "x"}]}], "}"}]}], 
     "]"}]}]}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"r_", ",", "p_", ",", "TL"}], "]"}], ":=", 
  RowBox[{"QH", "[", 
   RowBox[{"r", ",", 
    RowBox[{"QtoruslinkMatrix", "[", "p", "]"}], ",", 
    RowBox[{"TorusLvec", "[", "p", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.001131458966655*^9, 4.0011318739403257`*^9}, {
   4.001134067133769*^9, 4.001134111059374*^9}, {4.0011352700649014`*^9, 
   4.001135270772065*^9}, 4.001989623286847*^9, 4.0022680390947447`*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"ac411517-f1f2-4a07-b3a9-9f2d1509b11a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.001992229124589*^9, 4.001992230556726*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"7df48c71-46e0-4818-acef-88da8ca5f07f"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"1682b38e-31c8-453f-91ff-181187efdba6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Examples: 
\
\>", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, {4.001988798667282*^9, 
   4.001988814361862*^9}, {4.001991348829569*^9, 4.0019913513516912`*^9}, {
   4.001992311779505*^9, 4.001992374614896*^9}, {4.00199244250371*^9, 
   4.001992446905191*^9}, {4.0019931691512117`*^9, 
   4.001993179958047*^9}},ExpressionUUID->"a46fb278-fc9e-4912-89d0-\
5c1d4c53d9d6"],

Cell[CellGroupData[{

Cell[TextData[{
 "Torus knot(TK)",
 Cell[BoxData[
  FormBox[
   RowBox[{":", 
    SubscriptBox["T", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"2", "p"}], "+", "1"}]}]]}], TraditionalForm]],ExpressionUUID->
  "843b63a5-30c5-41dd-8985-d036e41792a6"],
 " "
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
  4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
  4.001992471086842*^9}},ExpressionUUID->"b8e0d568-4132-4be0-b4f3-\
3a01d348f575"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KQCPolynomials", "[", 
  RowBox[{"1", ",", "2", ",", "TK"}], "]"}]], "Input",
 CellChangeTimes->{{4.0019924045058727`*^9, 4.001992409688757*^9}, {
   4.001993396349019*^9, 4.001993403753025*^9}, {4.001993606185048*^9, 
   4.0019936636174383`*^9}, {4.001993810765675*^9, 4.001993828871174*^9}, {
   4.001993866925934*^9, 4.001993911503806*^9}, {4.001994357232176*^9, 
   4.001994374991591*^9}, {4.001994524118083*^9, 4.001994527288772*^9}, {
   4.001995783899398*^9, 4.001995807654439*^9}, {4.002264413859665*^9, 
   4.002264429661839*^9}, 4.002268045690569*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"efd72069-2053-4e7d-a6b9-8eebb762de54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["A", "4"]], "+", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "4"]}]], "-", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["A", "6"], " ", 
     SuperscriptBox["q", "2"]}]], "-", 
   FractionBox[
    SuperscriptBox["q", "2"], 
    SuperscriptBox["A", "6"]], "+", 
   FractionBox[
    SuperscriptBox["q", "4"], 
    SuperscriptBox["A", "4"]]}], "}"}]], "Output",
 CellChangeTimes->{{4.001995802863562*^9, 4.001995807988906*^9}, {
   4.002264408078561*^9, 4.002264429941235*^9}, 4.002268119955947*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"a66fbd53-c8b5-420f-ade5-355192e3dc3e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Torus link(TK)",
 Cell[BoxData[
  FormBox[
   RowBox[{":", 
    SubscriptBox["T", 
     RowBox[{"2", ",", 
      RowBox[{"2", "p"}]}]]}], TraditionalForm]],ExpressionUUID->
  "28718413-5223-4aa2-bcc7-995574c29eeb"],
 " "
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
  4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
  4.0019924837689857`*^9}},ExpressionUUID->"bc5f5f27-b093-4f48-80ce-\
801f65845914"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KQCPolynomials", "[", 
  RowBox[{"1", ",", "1", ",", "TL"}], "]"}]], "Input",
 CellChangeTimes->{{4.001992429018291*^9, 4.001992434782907*^9}, {
   4.001995748069013*^9, 4.001995773206408*^9}, {4.002264476219242*^9, 
   4.002264491902705*^9}, 4.002268047592741*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"0f6e41cc-b685-46b5-a677-5420632939fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["A", "3"]]}], "-", 
   FractionBox["1", "A"], "+", 
   FractionBox["1", 
    RowBox[{"A", " ", 
     SuperscriptBox["q", "2"]}]], "+", 
   FractionBox[
    SuperscriptBox["q", "2"], "A"]}], "}"}]], "Output",
 CellChangeTimes->{
  4.002000492256991*^9, {4.002264472051146*^9, 4.002264492530713*^9}, 
   4.002264544570785*^9, 4.002268119967628*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"1f887528-b05f-46ce-bc50-d69b0e69f044"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6.2) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["zT", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}]}]], TraditionalForm]],ExpressionUUID->
  "05870271-ffb8-49d5-9e44-ce5181440b8e"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["zT", 
    RowBox[{"2", ",", 
     RowBox[{"2", "p"}]}]], TraditionalForm]],ExpressionUUID->
  "a288c11f-6922-4d20-a522-632e06de11a5"],
 "- ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["T", 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"2", "p"}], "+", "1"}]}]], 
    RowBox[{"g", "=", "1"}]], TraditionalForm]],ExpressionUUID->
  "26458686-f052-4e2a-ac0a-5b096e807568"]
}], "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.0017775320372877`*^9}, 
   4.001950986799975*^9, {4.001951018764572*^9, 
   4.001951063860591*^9}},ExpressionUUID->"8bf4d4b9-6848-4bb5-af80-\
05c95b519fcd"],

Cell[CellGroupData[{

Cell[TextData[{
 "ii) Torus Knot with genus one (TKg1)",
 Cell[BoxData[
  FormBox[
   RowBox[{":", 
    SubscriptBox[
     SuperscriptBox["T", 
      RowBox[{"g", "=", "1"}]], 
     RowBox[{"2", ",", 
      RowBox[{
       RowBox[{"2", "p"}], "+", "1"}]}]]}], TraditionalForm]],ExpressionUUID->
  "36fb4981-f991-473d-8e6d-56d16edd25af"],
 "  quiver data "
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001951091371801*^9, 
  4.001951120642309*^9}, {4.001951152855071*^9, 
  4.0019511678634872`*^9}},ExpressionUUID->"7c81b564-1ac1-4a87-8226-\
1397481fa46c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fg0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F11", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fg1", "[", "k_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"F11", "[", "k", "]"}], ",", 
    RowBox[{"F11", "[", "k", "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ds11", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ds12", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ds21", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ds22", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dg1", "[", "k_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ds11", "[", "k", "]"}], ",", 
      RowBox[{"ds12", "[", "k", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ds21", "[", "k", "]"}], ",", 
      RowBox[{"ds22", "[", "k", "]"}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u11", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u22", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ug1", "[", "k_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u11", "[", "k", "]"}], ",", 
      RowBox[{"u11", "[", "k", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u22", "[", "k", "]"}], ",", 
      RowBox[{"u22", "[", "k", "]"}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"de11", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"de12", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"de21", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"de22", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dpg1", "[", "p_", "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"de11", "[", "p", "]"}], ",", 
      RowBox[{"de12", "[", "p", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"de21", "[", "p", "]"}], ",", 
      RowBox[{"de22", "[", "p", "]"}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"vecg1", "[", 
     RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "2"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "1"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "1"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}]}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "5"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "4"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "4"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ")"}]}], " ", "x"}], ",", 
      RowBox[{
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "k"}], "-", 
          RowBox[{"2", "p"}], "-", "3"}], ")"}]}], 
       RowBox[{"a", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "p"}], ")"}]}], " ", "x"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"toMatrix", "[", "a_", "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"MatrixQ", "[", "a", "]"}], ",", "a", ",", 
      RowBox[{
       RowBox[{"ListQ", "[", "a", "]"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", "a", "]"}], "==", "1"}]}], ",", 
      RowBox[{"toMatrix", "[", 
       RowBox[{"First", "[", "a", "]"}], "]"}], ",", "True", ",", 
      RowBox[{"ArrayFlatten", "[", "a", "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buildknotgMatrix", "[", 
   RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
    RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "==", "0"}], "&&", 
        RowBox[{"j", "==", "0"}]}], ",", 
       RowBox[{"toMatrix", "[", "f0", "]"}], ",", 
       RowBox[{"i", "==", "0"}], ",", 
       RowBox[{"toMatrix", "[", 
        RowBox[{"f", "[", "j", "]"}], "]"}], ",", 
       RowBox[{"j", "==", "0"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"toMatrix", "[", 
         RowBox[{"f", "[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"i", "==", "j", "==", "p"}], ",", 
       RowBox[{"toMatrix", "[", 
        RowBox[{"Dpg1", "[", "p", "]"}], "]"}], ",", 
       RowBox[{"i", "==", "j"}], ",", 
       RowBox[{"toMatrix", "[", 
        RowBox[{"d", "[", "i", "]"}], "]"}], ",", 
       RowBox[{"i", "<", "j"}], ",", 
       RowBox[{"toMatrix", "[", 
        RowBox[{"u", "[", "j", "]"}], "]"}], ",", "True", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"toMatrix", "[", 
         RowBox[{"u", "[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "p"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "p"}], "}"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TorusKQg1", "[", "p_", "]"}], ":=", 
   RowBox[{"buildknotgMatrix", "[", 
    RowBox[{"fg0", ",", "Fg1", ",", "Dg1", ",", "Ug1", ",", "p"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TorusKvecg1", "[", "p_", "]"}], ":=", 
  RowBox[{"List", "/@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "1"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "1"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "p"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "2"}], ")"}]}], " ", "x"}]}], 
      "}"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"vecg1", "[", 
         RowBox[{"k", ",", "p"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "p"}], "}"}]}], "]"}], "]"}]}], 
    "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"r_", ",", "p_", ",", "TKg1"}], "]"}], ":=", 
  RowBox[{"QH", "[", 
   RowBox[{"r", ",", 
    RowBox[{"TorusKQg1", "[", "p", "]"}], ",", 
    RowBox[{"TorusKvecg1", "[", "p", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.0011365642637243`*^9, 4.001136637474183*^9}, {
   4.001136681469635*^9, 4.0011368521768303`*^9}, {4.001136883337131*^9, 
   4.001136914589769*^9}, {4.0011369741096687`*^9, 4.001136992968142*^9}, {
   4.001137054661063*^9, 4.0011370920226297`*^9}, {4.001137872374608*^9, 
   4.001137902411538*^9}, {4.001138024090061*^9, 4.001138058762197*^9}, {
   4.0011380976553717`*^9, 4.0011382168658657`*^9}, {4.001138264211125*^9, 
   4.001138406924762*^9}, {4.001138486474975*^9, 4.0011386323233624`*^9}, {
   4.0011388091259737`*^9, 4.001138811928719*^9}, {4.0011388807317877`*^9, 
   4.0011389386070213`*^9}, {4.0011390133551207`*^9, 4.0011390570230637`*^9}, 
   4.001139098145913*^9, {4.001139192434084*^9, 4.001139331141803*^9}, {
   4.001139376065424*^9, 4.001139398342389*^9}, {4.001139488631095*^9, 
   4.0011394994299498`*^9}, {4.001340892522088*^9, 4.00134089265383*^9}, {
   4.001340954010391*^9, 4.001341001857213*^9}, {4.001341131004427*^9, 
   4.00134113846791*^9}, {4.001341803848846*^9, 4.0013419571372347`*^9}, {
   4.00134198760357*^9, 4.001342008160668*^9}, {4.001342058985121*^9, 
   4.001342062805019*^9}, {4.001342114513002*^9, 4.0013421460055037`*^9}, {
   4.0013421896198606`*^9, 4.001342193923235*^9}, {4.001342352051949*^9, 
   4.001342467952141*^9}, {4.001342534012888*^9, 4.00134262351845*^9}, {
   4.001343298521497*^9, 4.001343302393553*^9}, {4.001343343850209*^9, 
   4.001343353922131*^9}, {4.001343392331559*^9, 4.001343397629765*^9}, 
   4.0013435399775476`*^9, {4.001343593942594*^9, 4.001343621634832*^9}, {
   4.001343693051457*^9, 4.001343715216881*^9}, {4.001343760962977*^9, 
   4.0013437828259687`*^9}, {4.0013443671739492`*^9, 4.001344379194542*^9}, {
   4.001344522797464*^9, 4.001344524058592*^9}, {4.001344599528721*^9, 
   4.001344625055252*^9}, {4.001344685238347*^9, 4.001344727000506*^9}, {
   4.001344788762738*^9, 4.0013448358297577`*^9}, {4.00198964188188*^9, 
   4.00198967194602*^9}, {4.0019897068757687`*^9, 4.001989707604919*^9}, 
   4.002268050824711*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"3e6cf1eb-6be4-4348-bd4a-1cbfdd3c3eae"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.0013424709832087`*^9, 4.001342488691431*^9}, {
   4.001342678379716*^9, 4.0013426859395723`*^9}, 4.001342895367463*^9, {
   4.001343647611002*^9, 4.0013436483544292`*^9}, 4.001989670640136*^9},
 CellLabel->
  "In[202]:=",ExpressionUUID->"40b0ad99-15a4-4651-b531-9be171fc86c8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.0019921099091167`*^9, 4.001992111576941*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"e5d78b83-13dc-465a-8e24-62d592645ed8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Examples: 
\
\>", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, {4.001988798667282*^9, 
   4.001988814361862*^9}, {4.001991348829569*^9, 4.0019913513516912`*^9}, {
   4.001992311779505*^9, 4.001992374614896*^9}, {4.00199244250371*^9, 
   4.001992446905191*^9}, {4.001993181003721*^9, 4.001993181330407*^9}, 
   4.001993395722529*^9},ExpressionUUID->"1bece4da-e1f7-4336-a795-\
9f364881d405"],

Cell[CellGroupData[{

Cell[TextData[{
 "Torus knot(",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{" ", 
     RowBox[{"genus", " ", "one"}], ")"}], ":", 
    SuperscriptBox[
     SubscriptBox["T", 
      RowBox[{"2", ",", 
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}]}]], 
     RowBox[{"g", "=", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "5dfda708-9e2f-4d9a-85f2-c21cc756597c"],
 "  "
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
  4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
  4.0019924837689857`*^9}, {4.001992557397794*^9, 4.001992563399034*^9}, {
  4.001992941438087*^9, 
  4.001992976033806*^9}},ExpressionUUID->"a97519ef-7c4a-4bd1-9774-\
9b755b1d87c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"1", ",", "1", ",", "TKg1"}], "]"}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{4.0019924045058727`*^9, 4.001992409688757*^9}, {
   4.0019929342458353`*^9, 4.001992936076173*^9}, {4.0022646034001913`*^9, 
   4.002264646059415*^9}, 4.002268053081056*^9},
 CellLabel->
  "In[204]:=",ExpressionUUID->"f5738fd9-8665-468f-966f-1aca64f67edb"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "2"], "-", 
      SuperscriptBox["q", "2"], "+", 
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["q", "4"]}]}], ")"}]}], 
   SuperscriptBox["q", "4"]], "}"}]], "Output",
 CellChangeTimes->{{4.001992411391223*^9, 4.0019924224028883`*^9}, 
   4.001993013280312*^9, {4.0019958029154663`*^9, 4.001995814704554*^9}, {
   4.002264600513739*^9, 4.002264646344529*^9}, 4.002268120010744*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"c46c50bb-6b4b-48fe-8b5a-88349c7ea1e9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6.3) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"2", "p"}]}], ")"}], "1"], TraditionalForm]],ExpressionUUID->
  "17b7fe04-fd54-41ea-bbed-6ea326df90d0"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "p"}]}], ")"}], "1"],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "404347a6-d8a3-49db-9ad7-27cf9f9df784"],
 "- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "p"}], "-", "1"}]], " ", 
    SubscriptBox["T", 
     RowBox[{"2", ",", 
      RowBox[{"2", "p"}]}]]}], TraditionalForm]],ExpressionUUID->
  "252c02e2-31d9-496f-b3ad-dfec16550ff2"]
}], "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.0017775320372877`*^9}, 
   4.001950986799975*^9, {4.001951018764572*^9, 4.001951063860591*^9}, {
   4.001951396895281*^9, 
   4.0019514630291853`*^9}},ExpressionUUID->"619b304a-fc08-48e9-838a-\
d7318992d591"],

Cell[CellGroupData[{

Cell[TextData[{
 "Quiver data for  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}], ")"}], "1"], TraditionalForm]],
  ExpressionUUID->"9e8dbd7a-63c9-4b4e-a05d-19d52bb70644"],
 " (NT41)",
 Cell[BoxData[
  FormBox[":", TraditionalForm]],ExpressionUUID->
  "a07da6a9-7687-434d-96eb-c627c4a2f551"]
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001951091371801*^9, 
  4.001951120642309*^9}, {4.001951152855071*^9, 4.0019511678634872`*^9}, {
  4.0019514870405283`*^9, 4.00195153978607*^9}, {4.001992620710374*^9, 
  4.001992621255261*^9}},ExpressionUUID->"0318a220-d777-4230-8f61-\
d52d3ccab70e"],

Cell[BoxData[
 RowBox[{"\n", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"build2p1Matrix", "[", 
     RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
      RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "==", "0"}], "&&", 
          RowBox[{"j", "==", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "f0", "}"}], "}"}], ",", 
         RowBox[{"i", "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", "[", "j", "]"}], "}"}], ",", 
         RowBox[{"j", "==", "0"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"f", "[", "i", "]"}], "}"}], "]"}], ",", 
         RowBox[{"i", "==", "j"}], ",", 
         RowBox[{"d", "[", "i", "]"}], ",", 
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{"u", "[", "j", "]"}], ",", "True", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"u", "[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "p"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"fp0", "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"fp", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vp", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "k"}], "+", "4"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "4"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "k"}], "+", "1"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "k"}], "+", "3"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "k"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"2", "k"}], ")"}]}], " ", "x"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dp", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{"2", "k"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"up", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{"2", "k"}], ",", 
         RowBox[{"2", "k"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"K2p1Q", "[", "p_", "]"}], ":=", 
     RowBox[{"build2p1Matrix", "[", 
      RowBox[{"fp0", ",", "fp", ",", "dp", ",", "up", ",", "p"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"K2pvec", "[", "p_", "]"}], ":=", 
     RowBox[{"List", "/@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", " ", "x", "}"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"vp", "[", "k", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "p"}], "}"}]}], "]"}], "]"}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"KQCPolynomials", "[", 
     RowBox[{"r_", ",", "p_", ",", "NT41"}], "]"}], ":=", 
    RowBox[{"QH", "[", 
     RowBox[{"r", ",", 
      RowBox[{"K2p1Q", "[", "p", "]"}], ",", 
      RowBox[{"K2pvec", "[", "p", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{4.001129157917118*^9, 4.001129157920418*^9}, {
   4.00113126260215*^9, 4.0011312633917*^9}, 4.001131296691684*^9, {
   4.001859462171908*^9, 4.0018594667847652`*^9}, {4.001989726814355*^9, 
   4.0019897436399803`*^9}, {4.001992606785577*^9, 4.0019926073533*^9}, 
   4.002268055778143*^9},
 CellLabel->
  "In[205]:=",ExpressionUUID->"2612a206-10f7-4886-8491-71d719401d75"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: ", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, {4.001988798667282*^9, 
   4.001988814361862*^9}, {4.001991348829569*^9, 4.0019913513516912`*^9}, {
   4.001992311779505*^9, 4.001992374614896*^9}, {4.00199244250371*^9, 
   4.001992446905191*^9}, {4.001992646229116*^9, 
   4.001992648247435*^9}},ExpressionUUID->"01c127ca-c7c9-4ecb-898f-\
05a38e807a87"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}], ")"}], "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d6bef2a5-0d78-4961-b3f5-4d3abffb479b"],
 " knot"
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
   4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
   4.001992471086842*^9}, {4.001992578166333*^9, 4.001992593574395*^9}, 
   4.001992628638509*^9},ExpressionUUID->"07ae6bf0-d703-4f57-a038-\
f026f1495d89"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KQCPolynomials", "[", 
  RowBox[{"1", ",", "1", ",", "NT41"}], "]"}]], "Input",
 CellChangeTimes->{{4.0019924045058727`*^9, 4.001992409688757*^9}, 
   4.00199259516753*^9, {4.0019926308909063`*^9, 4.001992631518841*^9}, {
   4.002264668563332*^9, 4.0022646719445868`*^9}, 4.002268057638769*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"93625470-771f-4f64-91ad-616f8bed6754"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   FractionBox["1", 
    SuperscriptBox["A", "2"]], "+", 
   SuperscriptBox["A", "2"], "-", 
   FractionBox["1", 
    SuperscriptBox["q", "2"]], "-", 
   SuperscriptBox["q", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{4.001992411391223*^9, 4.0019924224028883`*^9}, 
   4.0019926356122923`*^9, 4.001993013296468*^9, 4.001995802942916*^9, {
   4.002264658518491*^9, 4.0022646722495728`*^9}, 4.00226812002912*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"9a046121-0c55-4a98-894e-1be8bfde2cc5"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6.4) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", "p"}]}], ")"}], "1"], TraditionalForm]],ExpressionUUID->
  "7ad48c4f-8f44-4ee3-b5b2-f06473684dea"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    FormBox[
     SubscriptBox[
      RowBox[{
       SuperscriptBox["a", 
        RowBox[{
         RowBox[{"-", "2"}], "p"}]], "(", "0", ")"}], "1"],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "feccaec7-987e-4340-9c4e-8ccdbfb7c125"],
 "- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", " ", "a", " ", 
    SubscriptBox[
     SuperscriptBox["\[CapitalTau]", "'"], 
     RowBox[{"2", ",", 
      RowBox[{"2", "p"}]}]]}], TraditionalForm]],ExpressionUUID->
  "a8af7419-57fd-4be4-a2f2-8b0f7cce5951"]
}], "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.0017775320372877`*^9}, 
   4.001950986799975*^9, {4.001951018764572*^9, 4.001951063860591*^9}, {
   4.001951396895281*^9, 4.0019514630291853`*^9}, {4.0019515887729197`*^9, 
   4.0019516144636707`*^9}, {4.0019516452397823`*^9, 4.001951726298574*^9}, {
   4.001951779115128*^9, 4.001951783336493*^9}, {4.0019518756563787`*^9, 
   4.001951880882457*^9}},ExpressionUUID->"b314b53e-f135-4bbe-93fc-\
9a8e969dcf06"],

Cell[CellGroupData[{

Cell[TextData[{
 "Alternative Quiver data for  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}], ")"}], "1"], TraditionalForm]],
  ExpressionUUID->"2c5b8f57-ada4-409d-b4a7-dbe2d22b61f5"],
 " (ANT41)",
 Cell[BoxData[
  FormBox[":", TraditionalForm]],ExpressionUUID->
  "a3ab3450-4431-4968-a2d3-c4332ac08e16"]
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001951091371801*^9, 
  4.001951120642309*^9}, {4.001951152855071*^9, 4.0019511678634872`*^9}, {
  4.0019514870405283`*^9, 4.00195153978607*^9}, {4.001951818661952*^9, 
  4.001951829167152*^9}, {4.001992662034545*^9, 
  4.001992662677772*^9}},ExpressionUUID->"841db5f1-9d65-4152-bd00-\
53d65c6326de"],

Cell[BoxData[
 RowBox[{"\n", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"buildAl2p1Matrix", "[", 
     RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
      RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "==", "0"}], "&&", 
          RowBox[{"j", "==", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "f0", "}"}], "}"}], ",", 
         RowBox[{"i", "==", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"f", "[", "j", "]"}], "}"}], ",", 
         RowBox[{"j", "==", "0"}], ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"f", "[", "i", "]"}], "}"}], "]"}], ",", 
         RowBox[{"i", "==", "j"}], ",", 
         RowBox[{"d", "[", "i", "]"}], ",", 
         RowBox[{"i", "<", "j"}], ",", 
         RowBox[{"u", "[", "j", "]"}], ",", "True", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"u", "[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "p"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", "p"}], "}"}]}], "]"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"afp0", "=", "0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"afp", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"avp", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "k"}], "+", "4"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "4"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "k"}], "+", "1"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "k"}], "+", "3"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "k"}], "-", "2"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "k"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{"2", "k"}], ")"}]}], " ", "x"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"adp", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{"2", "k"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"aup", "[", "k_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "4"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "3"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "2"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{
          RowBox[{"2", "k"}], "-", "1"}], ",", 
         RowBox[{"2", "k"}], ",", 
         RowBox[{"2", "k"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"KAl2p1Q", "[", "p_", "]"}], ":=", 
     RowBox[{"build2p1Matrix", "[", 
      RowBox[{"afp0", ",", "afp", ",", "adp", ",", "aup", ",", "p"}], "]"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"KAl2pvec", "[", "p_", "]"}], ":=", 
     RowBox[{"List", "/@", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", " ", "x", "}"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"avp", "[", "k", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "p"}], "}"}]}], "]"}], "]"}]}], 
       "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"KQCPolynomials", "[", 
     RowBox[{"r_", ",", "p_", ",", "ANT41"}], "]"}], ":=", 
    RowBox[{"QH", "[", 
     RowBox[{"r", ",", 
      RowBox[{"KAl2p1Q", "[", "p", "]"}], ",", 
      RowBox[{"KAl2pvec", "[", "p", "]"}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{4.001129157917118*^9, 4.001129157920418*^9}, {
   4.00113126260215*^9, 4.0011312633917*^9}, 4.001131296691684*^9, {
   4.001859462171908*^9, 4.0018594667847652`*^9}, {4.001860153726899*^9, 
   4.001860154104244*^9}, 4.0019897745246487`*^9, {4.0019926708545637`*^9, 
   4.001992671374201*^9}, 4.002268060104636*^9},
 CellLabel->
  "In[215]:=",ExpressionUUID->"d597f7d9-9f2a-4474-a8e5-0a280a930968"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.001130182016309*^9, 4.0011301989888144`*^9}, {
   4.001130378321854*^9, 4.001130439583127*^9}, {4.001130475963478*^9, 
   4.001130488912858*^9}, {4.001859803310397*^9, 4.0018598422652693`*^9}, {
   4.0018601798323708`*^9, 4.001860190267559*^9}, {4.001951839446697*^9, 
   4.0019518469863462`*^9}, 4.001989756275927*^9},
 CellLabel->
  "In[224]:=",ExpressionUUID->"097f384d-6628-4935-adb1-f897c13c21dd"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.0011304723096333`*^9, 4.001130529614875*^9}, 
   4.001859846691902*^9, 4.0018603889711*^9, {4.001951849365601*^9, 
   4.001951853142057*^9}, {4.001992668246086*^9, 4.001992668789208*^9}, 
   4.0019927383810997`*^9},
 CellLabel->
  "In[225]:=",ExpressionUUID->"df4dbfc7-ad04-4b32-977d-a54be7a8187d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " Quiver data for Oppositely Oriented Torus Link: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["T", 
     RowBox[{"2", ",", 
      RowBox[{"2", "p"}]}]], "'"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5336d151-975d-4da0-bc52-f0758c82be8e"],
 " (TTL)"
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001951091371801*^9, 
  4.001951120642309*^9}, {4.001951152855071*^9, 4.0019511678634872`*^9}, {
  4.0019514870405283`*^9, 4.00195153978607*^9}, {4.001951818661952*^9, 
  4.001951829167152*^9}, {4.0019518977842197`*^9, 4.001951928209264*^9}, {
  4.001992685778934*^9, 4.00199268944681*^9}, {4.001997942555451*^9, 
  4.0019979549452877`*^9}, {4.00199799457415*^9, 
  4.001998047019823*^9}},ExpressionUUID->"618bf4d5-d1eb-470a-9f9f-\
2927170b68dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", "p"}], "-", 
   RowBox[{"2", "k"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tf0", "[", "p_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "+", "1"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "p"}], ",", 
       RowBox[{"2", "p"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "p"}], "-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tf", "[", 
    RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tv", "[", 
    RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}]}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ")"}]}], " ", "x"}], 
     ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}]}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ")"}]}], " ", "x"}], 
     ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}]}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ")"}]}], " ", "x"}], 
     ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}]}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ")"}]}], " ", "x"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"td", "[", 
    RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{"p", ",", "k"}], "]"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], "-", "2"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tu", "[", 
     RowBox[{"k_", ",", "p_"}], "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], ",", 
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], ",", 
        RowBox[{"H", "[", 
         RowBox[{"p", ",", "k"}], "]"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "2"}], ",", 
        RowBox[{
         RowBox[{"H", "[", 
          RowBox[{"p", ",", "k"}], "]"}], "-", "2"}]}], "}"}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"buillinkMatrix1", "[", 
   RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
    RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "==", "0"}], "&&", 
        RowBox[{"j", "==", "0"}]}], ",", 
       RowBox[{"f0", "[", "p", "]"}], ",", 
       RowBox[{"i", "==", "0"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"j", ",", "p"}], "]"}], ",", 
       RowBox[{"j", "==", "0"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"f", "[", 
         RowBox[{"i", ",", "p"}], "]"}], "]"}], ",", 
       RowBox[{"i", "==", "j"}], ",", 
       RowBox[{"d", "[", 
        RowBox[{"i", ",", "p"}], "]"}], ",", 
       RowBox[{"i", "<", "j"}], ",", 
       RowBox[{"u", "[", 
        RowBox[{"j", ",", "p"}], "]"}], ",", "True", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"u", "[", 
         RowBox[{"i", ",", "p"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ToruslinkQg2", "[", "p_", "]"}], ":=", 
   RowBox[{"buillinkMatrix1", "[", 
    RowBox[{"tf0", ",", "tf", ",", "td", ",", "tu", ",", "p"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Toruslinkvec", "[", "p_", "]"}], ":=", 
  RowBox[{"List", "/@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "p"}], "+", "1"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "+", "2"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "+", "1"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "p"}], "-", "1"}], ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "p"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "p"}], "-", "1"}], ")"}]}], " ", "x"}]}], "}"}], ",", 
     
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tv", "[", 
         RowBox[{"k", ",", "p"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"r_", ",", "p_", ",", "TTL"}], "]"}], ":=", 
  RowBox[{"QH", "[", 
   RowBox[{"r", ",", 
    RowBox[{"ToruslinkQg2", "[", "p", "]"}], ",", 
    RowBox[{"Toruslinkvec", "[", "p", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.001945334096518*^9, 4.001945345979971*^9}, 
   4.00198981482022*^9, {4.00199269230194*^9, 4.001992694485557*^9}, {
   4.0019973816766768`*^9, 4.001997394179947*^9}, {4.001997459539132*^9, 
   4.0019974670892057`*^9}, 4.002268062688044*^9},
 CellLabel->
  "In[226]:=",ExpressionUUID->"d3dd55e3-b02d-4b6a-b1f9-a813db7e7d21"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: ", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, {4.001988798667282*^9, 
   4.001988814361862*^9}, {4.001991348829569*^9, 4.0019913513516912`*^9}, {
   4.001992311779505*^9, 4.001992374614896*^9}, {4.00199244250371*^9, 
   4.001992446905191*^9}, {4.001992910074608*^9, 
   4.001992911560152*^9}},ExpressionUUID->"cff4f46d-d6cc-487d-b4c1-\
361415cc9857"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}], ")"}], "1"], TraditionalForm]],
  ExpressionUUID->"538671fe-0aee-4c19-bf2c-3971791f2a8f"],
 " (ANT41) :",
 Cell[BoxData[
  FormBox[
   SubscriptBox["4", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "460b09c8-e1a0-4737-96d2-27e7b0e51d20"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["6", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "74eb35aa-a7de-4664-8ba8-1b6c7a0d180f"]
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
   4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
   4.001992471086842*^9}, 4.001992728303563*^9, {4.0019978665172157`*^9, 
   4.00199787895944*^9}},ExpressionUUID->"8f83bd63-b9bd-4cc8-9a89-\
9f53b38dbdac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KQCPolynomials", "[", 
  RowBox[{"1", ",", "1", ",", "ANT41"}], "]"}]], "Input",
 CellChangeTimes->{{4.0019924045058727`*^9, 4.001992409688757*^9}, {
   4.00199273050907*^9, 4.001992734641055*^9}, 4.002268065425831*^9},
 CellLabel->
  "In[236]:=",ExpressionUUID->"f9d519bd-4e41-453a-8f32-ec6b15cbd18f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "+", 
   FractionBox["1", 
    SuperscriptBox["A", "2"]], "+", 
   SuperscriptBox["A", "2"], "-", 
   FractionBox["1", 
    SuperscriptBox["q", "2"]], "-", 
   SuperscriptBox["q", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{4.001992411391223*^9, 4.0019924224028883`*^9}, 
   4.001992744750639*^9, 4.0019930133315287`*^9, 4.001995802980397*^9, 
   4.001997209909869*^9, 4.001997303037779*^9, {4.001997387078493*^9, 
   4.0019973968067102`*^9}, 4.0019974716757317`*^9, 4.002264685336487*^9, 
   4.002268120061182*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"dca1d98a-c8fd-4add-b0a5-cf80566ad0e7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[CapitalTau]", "'"], 
    RowBox[{"2", ",", 
     RowBox[{"2", "p"}]}]], TraditionalForm]],ExpressionUUID->
  "c8df0388-547e-45da-96b3-649e7dd5aff2"],
 " (TTL) link "
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
  4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
  4.0019924837689857`*^9}, {4.001992712410335*^9, 4.0019927185358343`*^9}, {
  4.001997895505768*^9, 
  4.001997936152666*^9}},ExpressionUUID->"5d4d6a12-aa1b-4b8f-a2e7-\
4a9fe3d6e39e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KQCPolynomials", "[", 
     RowBox[{"1", ",", "1", ",", "TTL"}], "]"}], "/.", 
    RowBox[{"A", "->", 
     RowBox[{"1", "/", "A"}]}]}], "/.", 
   RowBox[{"q", "->", 
    RowBox[{"1", "/", "q"}]}]}], "//", "Factor"}]], "Input",
 CellChangeTimes->{{4.001992429018291*^9, 4.001992434782907*^9}, {
   4.0019972928056793`*^9, 4.00199729393293*^9}, {4.001997516012931*^9, 
   4.00199751999755*^9}, {4.001997553984014*^9, 4.001997557656931*^9}, {
   4.0020005113534184`*^9, 4.00200051275779*^9}, {4.0020005617373037`*^9, 
   4.002000563328861*^9}, {4.0020006604617023`*^9, 4.0020007070856028`*^9}, {
   4.002000840394178*^9, 4.002000876010283*^9}, 4.002268067326866*^9},
 CellLabel->
  "In[237]:=",ExpressionUUID->"40ff1f1f-a145-413e-a21c-b3fcc8b7490e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["A", "4"]}], "+", 
     SuperscriptBox["q", "2"], "-", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["A", "6"], " ", 
      SuperscriptBox["q", "4"]}]}], 
    RowBox[{
     SuperscriptBox["A", "3"], " ", 
     SuperscriptBox["q", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  4.001992435606798*^9, 4.001992746674716*^9, 4.001993013346807*^9, 
   4.001995802992784*^9, {4.0019972947686863`*^9, 4.001997304839863*^9}, {
   4.001997388848057*^9, 4.00199740048275*^9}, 4.0019974733448467`*^9, 
   4.001997520546865*^9, 4.001997554452335*^9, {4.0020005031736927`*^9, 
   4.002000513153659*^9}, 4.002000563771694*^9, {4.0020006637369823`*^9, 
   4.002000713618573*^9}, {4.002000840855585*^9, 4.002000876507978*^9}, {
   4.00226469295719*^9, 4.002264709838007*^9}, 4.00226812007285*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"260efe62-11fc-4945-8572-f13fc7ee6657"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6.6) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", "p"}]}], ")"}], "2"], TraditionalForm]],ExpressionUUID->
  "7a0461fa-3e58-40e6-83b7-85bdd89a7f5e"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    FormBox[
     SubscriptBox[
      RowBox[{
       SuperscriptBox["a", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "p"}], "+", "1"}]], "(", "0", ")"}], "1"],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "fd66cfd1-7822-4d08-b63c-0852edef5aeb"],
 "- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "  ", 
    SubscriptBox[
     SuperscriptBox["\[CapitalTau]", "'"], 
     RowBox[{"2", ",", 
      RowBox[{"2", "p"}]}]]}], TraditionalForm]],ExpressionUUID->
  "873346ef-2152-4c9b-a71f-df45a12ec139"]
}], "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.0017775320372877`*^9}, 
   4.001950986799975*^9, {4.001951018764572*^9, 4.001951063860591*^9}, {
   4.001951396895281*^9, 4.0019514630291853`*^9}, {4.0019515887729197`*^9, 
   4.0019516144636707`*^9}, {4.0019516452397823`*^9, 4.001951726298574*^9}, {
   4.001951779115128*^9, 4.001951783336493*^9}, {4.0019518756563787`*^9, 
   4.001951880882457*^9}, {4.0019521566117487`*^9, 
   4.001952170639072*^9}},ExpressionUUID->"b7b89af2-f726-4fee-82cf-\
600484e5c1c6"],

Cell[CellGroupData[{

Cell[TextData[{
 " Quiver data for  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"01662085-46e7-4889-98b9-3142fe0f33ea"],
 " (TK2)",
 Cell[BoxData[
  FormBox[":", TraditionalForm]],ExpressionUUID->
  "98141eec-e004-42b8-9064-99c6a47dcd63"]
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001951091371801*^9, 
  4.001951120642309*^9}, {4.001951152855071*^9, 4.0019511678634872`*^9}, {
  4.0019514870405283`*^9, 4.00195153978607*^9}, {4.001951818661952*^9, 
  4.001951829167152*^9}, {4.001952189047359*^9, 4.001952209600174*^9}, {
  4.001952252951713*^9, 4.0019522567588863`*^9}, {4.0019928170421886`*^9, 
  4.001992825368021*^9}},ExpressionUUID->"30151711-0776-4481-b357-\
3d832dc1e92e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ff0", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ff", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tt", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "k"}], "+", "1"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "k"}], "-", "2"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "k"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "k"}], "-", "3"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "4"}], ")"}]}], " ", "x"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dd", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"uu", "[", "k_", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "-", "1"}], ",", 
        RowBox[{"2", "k"}], ",", 
        RowBox[{"2", "k"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"2", "k"}], ",", 
        RowBox[{"2", "k"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "3"}], ",", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "3"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buillinkMatrix2", "[", 
   RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
    RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "==", "0"}], "&&", 
        RowBox[{"j", "==", "0"}]}], ",", "f0", ",", 
       RowBox[{"i", "==", "0"}], ",", 
       RowBox[{"f", "[", "j", "]"}], ",", 
       RowBox[{"j", "==", "0"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"f", "[", "i", "]"}], "]"}], ",", 
       RowBox[{"i", "==", "j"}], ",", 
       RowBox[{"d", "[", "i", "]"}], ",", 
       RowBox[{"i", "<", "j"}], ",", 
       RowBox[{"u", "[", "j", "]"}], ",", "True", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"u", "[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TorusQg3", "[", "p_", "]"}], ":=", 
   RowBox[{"buillinkMatrix2", "[", 
    RowBox[{"ff0", ",", "ff", ",", "dd", ",", "uu", ",", "p"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Torusvec2", "[", "p_", "]"}], ":=", 
  RowBox[{"List", "/@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", "2", ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", "2", ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", "4", ")"}]}], " ", "x"}]}], "}"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tt", "[", "k", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"r_", ",", "p_", ",", "TK2"}], "]"}], ":=", 
  RowBox[{"QH", "[", 
   RowBox[{"r", ",", 
    RowBox[{"TorusQg3", "[", "p", "]"}], ",", 
    RowBox[{"Torusvec2", "[", "p", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.001131458966655*^9, 4.0011318739403257`*^9}, {
   4.001134067133769*^9, 4.001134111059374*^9}, {4.0011352700649014`*^9, 
   4.001135270772065*^9}, {4.001944060862472*^9, 4.0019443600493793`*^9}, {
   4.001944392474725*^9, 4.001944478527288*^9}, {4.001945517797387*^9, 
   4.001945519549543*^9}, {4.0019467743304043`*^9, 4.001947256353181*^9}, {
   4.001947322731326*^9, 4.0019473279294662`*^9}, {4.001947513903935*^9, 
   4.0019475144070683`*^9}, 4.001989836545076*^9, 4.001997257332156*^9, {
   4.001997638726109*^9, 4.001997650395952*^9}, 4.00226807017047*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"dd5276d9-4fbe-4860-a837-1d4a12eed1b6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: ", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, {4.001988798667282*^9, 
   4.001988814361862*^9}, {4.001991348829569*^9, 4.0019913513516912`*^9}, {
   4.001992311779505*^9, 4.001992374614896*^9}, {4.00199244250371*^9, 
   4.001992446905191*^9}, {4.0019928459603148`*^9, 
   4.001992847507475*^9}},ExpressionUUID->"4f2fbeac-2910-4590-80f8-\
f794ee019ab2"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "2"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"f409c5c6-95bd-4f3e-bb47-0c13666edfeb"],
 " Knot:",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["3", "1"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f1cc44de-fa89-4f93-a754-1d750459d597"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["5", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "56a55b65-cb6c-4ea8-a13c-82eaa425389e"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["7", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6a4f5623-bc49-4611-8abf-a40c081199b5"],
 ",..."
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
  4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
  4.001992471086842*^9}, {4.001992792510461*^9, 4.001992797903778*^9}, {
  4.001997847227996*^9, 
  4.001997849788685*^9}},ExpressionUUID->"ba19a4ea-bfbe-4cc6-a0f1-\
8138258c920c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KQCPolynomials", "[", 
  RowBox[{"1", ",", "1", ",", "TK2"}], "]"}]], "Input",
 CellChangeTimes->{{4.0019924045058727`*^9, 4.001992409688757*^9}, 
   4.001992808240686*^9, 4.002268073048799*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"e928a09c-14b4-4315-a40d-39c099f91242"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["A", "4"]]}], "+", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "2"]}]], "+", 
   FractionBox[
    SuperscriptBox["q", "2"], 
    SuperscriptBox["A", "2"]]}], "}"}]], "Output",
 CellChangeTimes->{{4.001992411391223*^9, 4.0019924224028883`*^9}, 
   4.001993013367388*^9, 4.001995803015348*^9, {4.00199724731979*^9, 
   4.00199726030866*^9}, 4.001997676270237*^9, 4.002264726564331*^9, 
   4.002268120087585*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"959a5a96-8979-43fb-8975-07f731ef5d60"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "6.7) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", "p"}]}], ")"}], "3"], TraditionalForm]],ExpressionUUID->
  "142d9775-e90b-44e8-a1ff-bbc150722283"],
 "=",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    FormBox[
     SubscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "p"}]}], ")"}], "2"],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "ad6b8658-aef4-44de-89e0-b9f33a02e403"],
 "- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", " ", 
    SuperscriptBox["a", 
     RowBox[{
      RowBox[{"-", "2"}], "p"}]], "  ", 
    SubscriptBox["\[CapitalTau]", 
     RowBox[{"2", ",", "2"}]]}], TraditionalForm]],ExpressionUUID->
  "a0c24c12-8eaf-4611-9310-084d63cf9ad5"]
}], "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.0017775320372877`*^9}, 
   4.001950986799975*^9, {4.001951018764572*^9, 4.001951063860591*^9}, {
   4.001951396895281*^9, 4.0019514630291853`*^9}, {4.0019515887729197`*^9, 
   4.0019516144636707`*^9}, {4.0019516452397823`*^9, 4.001951726298574*^9}, {
   4.001951779115128*^9, 4.001951783336493*^9}, {4.0019518756563787`*^9, 
   4.001951880882457*^9}, {4.0019521566117487`*^9, 4.001952170639072*^9}, {
   4.0019523166256943`*^9, 
   4.001952365529654*^9}},ExpressionUUID->"71668e8a-0733-47a6-93f0-\
6503b947c9c8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.001945334096518*^9, 4.001945345979971*^9}, 
   4.001946759225844*^9},
 CellLabel->
  "In[248]:=",ExpressionUUID->"9cb25fdd-97d6-41fd-98f3-9f0dcebbc4f7"],

Cell[CellGroupData[{

Cell[TextData[{
 " Quiver data for  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "1"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"d5c6665d-a82d-40f0-8031-490337473db6"],
 " (TK1)",
 Cell[BoxData[
  FormBox[":", TraditionalForm]],ExpressionUUID->
  "c5848484-37c7-40c3-8368-c6255e180470"]
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949659245866*^9}, {
  4.0019499889580307`*^9, 4.001949998213744*^9}, {4.001951091371801*^9, 
  4.001951120642309*^9}, {4.001951152855071*^9, 4.0019511678634872`*^9}, {
  4.0019514870405283`*^9, 4.00195153978607*^9}, {4.001951818661952*^9, 
  4.001951829167152*^9}, {4.001952189047359*^9, 4.001952209600174*^9}, {
  4.001952252951713*^9, 4.0019522567588863`*^9}, {4.001952383150078*^9, 
  4.001952386580886*^9}, {4.001992855444851*^9, 
  4.00199286031826*^9}},ExpressionUUID->"48a98b71-ec7f-4171-bd61-\
c8eab4f2c10d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ff0", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ff1", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "3"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tt1", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "k"}], "+", "1"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "k"}], "-", "2"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "k"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "2"}], ")"}]}], " ", "x"}], ",", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "k"}], "-", "3"}], ")"}]}], 
      RowBox[{"a", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "k"}], "+", "4"}], ")"}]}], " ", "x"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dd1", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"uu1", "[", "k_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "1"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "k"}], ",", 
       RowBox[{"2", "k"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "k"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "2"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "3"}], ",", 
       RowBox[{
        RowBox[{"2", "k"}], "+", "3"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"buillinkMatrix3", "[", 
   RowBox[{"f0_", ",", "f_", ",", "d_", ",", "u_", ",", 
    RowBox[{"p_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"i", "==", "0"}], "&&", 
        RowBox[{"j", "==", "0"}]}], ",", "f0", ",", 
       RowBox[{"i", "==", "0"}], ",", 
       RowBox[{"f", "[", "j", "]"}], ",", 
       RowBox[{"j", "==", "0"}], ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"f", "[", "i", "]"}], "]"}], ",", 
       RowBox[{"i", "==", "j"}], ",", 
       RowBox[{"d", "[", "i", "]"}], ",", 
       RowBox[{"i", "<", "j"}], ",", 
       RowBox[{"u", "[", "j", "]"}], ",", "True", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"u", "[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TorusQg4", "[", "p_", "]"}], ":=", 
   RowBox[{"buillinkMatrix2", "[", 
    RowBox[{"ff0", ",", "ff1", ",", "dd1", ",", "uu1", ",", "p"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Torusvec3", "[", "p_", "]"}], ":=", 
  RowBox[{"List", "/@", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", "2", ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"a", "^", 
         RowBox[{"(", "2", ")"}]}], " ", "x"}], ",", 
       RowBox[{
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}], 
        RowBox[{"a", "^", 
         RowBox[{"(", "4", ")"}]}], " ", "x"}]}], "}"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tt1", "[", "k", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"r_", ",", "p_", ",", "TK1"}], "]"}], ":=", 
  RowBox[{"QH", "[", 
   RowBox[{"r", ",", 
    RowBox[{"TorusQg4", "[", "p", "]"}], ",", 
    RowBox[{"Torusvec2", "[", "p", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{4.001131458966655*^9, 4.0011318739403257`*^9}, {
   4.001134067133769*^9, 4.001134111059374*^9}, {4.0011352700649014`*^9, 
   4.001135270772065*^9}, {4.001944060862472*^9, 4.0019443600493793`*^9}, {
   4.001944392474725*^9, 4.001944478527288*^9}, {4.001945517797387*^9, 
   4.001945519549543*^9}, {4.0019467743304043`*^9, 4.001947256353181*^9}, {
   4.001947322731326*^9, 4.0019473279294662`*^9}, {4.001947513903935*^9, 
   4.0019475144070683`*^9}, {4.001947900952673*^9, 4.0019479568696203`*^9}, {
   4.0019480719935503`*^9, 4.00194813430122*^9}, {4.00198985379132*^9, 
   4.001989858079525*^9}, 4.001992866685422*^9, {4.001997704427462*^9, 
   4.001997711015938*^9}, 4.0022680755548773`*^9},
 CellLabel->
  "In[249]:=",ExpressionUUID->"88994500-234d-4974-b714-34755c2262a9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.0019921370504103`*^9, 4.0019921386721354`*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"f3eab21c-b68f-42fa-80ba-e033e2077914"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.001992144450663*^9, 4.001992145888463*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"31a639e9-be13-4954-9019-35d1a0189364"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples: ", "Section",
 CellChangeTimes->{
  4.0011301682823153`*^9, {4.00177746416825*^9, 4.001777486078361*^9}, {
   4.001949443273533*^9, 4.00194950763986*^9}, {4.001988798667282*^9, 
   4.001988814361862*^9}, {4.001991348829569*^9, 4.0019913513516912`*^9}, {
   4.001992311779505*^9, 4.001992374614896*^9}, {4.00199244250371*^9, 
   4.001992446905191*^9}, {4.001992887796818*^9, 
   4.001992890014535*^9}},ExpressionUUID->"156462ca-3a53-463c-bbc2-\
4db93ebd61be"],

Cell[CellGroupData[{

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "p"}], "+", "1"}], ")"}], "2"], TraditionalForm]],
  ExpressionUUID->"824e20b1-1aa6-4751-ac00-e664cff13c97"],
 " (TK1)",
 Cell[BoxData[
  FormBox[":", TraditionalForm]],ExpressionUUID->
  "234cf35d-7825-40ea-b839-335455e49564"],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["3", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e865cd50-01e9-4d41-9d41-c493584fb5b5"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["5", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e05efd5d-36f8-478e-8758-5631dd7eee27"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["7", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5b4b3842-0440-47f4-9029-adbc1505ef07"],
 ",..."
}], "Subsection",
 CellChangeTimes->{{4.001949559455818*^9, 4.001949619863018*^9}, {
   4.001949917666606*^9, 4.001949973207831*^9}, {4.001992465183029*^9, 
   4.001992471086842*^9}, 4.001992877556079*^9, {4.0019977404733753`*^9, 
   4.001997782083721*^9}},ExpressionUUID->"063030bc-81bb-481a-8dff-\
079cc681929e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"KQCPolynomials", "[", 
   RowBox[{"1", ",", "2", ",", "TK1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0019924045058727`*^9, 4.001992409688757*^9}, 
   4.001992872169059*^9, {4.0019977858694763`*^9, 4.001997817759707*^9}, {
   4.002264745236372*^9, 4.002264750673378*^9}, 4.002268141870191*^9},
 CellLabel->
  "In[261]:=",ExpressionUUID->"074eca14-4129-44b3-8b49-2fd6bb0d56d6"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox[
   RowBox[{
    SuperscriptBox["A", "2"], "+", 
    SuperscriptBox["A", "4"], "-", 
    SuperscriptBox["q", "2"], "-", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox["q", "4"]}]}], 
   RowBox[{
    SuperscriptBox["A", "6"], " ", 
    SuperscriptBox["q", "2"]}]], "}"}]], "Output",
 CellChangeTimes->{{4.001992411391223*^9, 4.0019924224028883`*^9}, 
   4.0019930134046803`*^9, 4.001995803048401*^9, 4.001997716155423*^9, {
   4.001997784142448*^9, 4.001997818066127*^9}, {4.00226474186765*^9, 
   4.002264750943798*^9}, {4.0022681201129913`*^9, 4.002268142588243*^9}},
 CellLabel->
  "Out[261]=",ExpressionUUID->"aaa29d52-3d82-457e-9342-69b6572e47e7"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{Full, Full},
WindowMargins->{{0, Automatic}, {-133, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.5 Inherited,
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e66493d7-2836-489a-9b82-80f8e43bd3d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 226, 5, 99, "Section",ExpressionUUID->"0bf5834a-1197-4f1c-9109-8ccf4e9205a0"],
Cell[805, 29, 172, 3, 44, "Input",ExpressionUUID->"0a510688-cfe1-4d86-8bcd-9f8db661afeb"],
Cell[980, 34, 36315, 822, 7789, "Input",ExpressionUUID->"4a8b5df7-04b2-4e75-9b55-b16de0646432",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[37320, 860, 156, 3, 79, "Subsection",ExpressionUUID->"dd4eaa95-b10e-42bf-89b5-c4fa1cf89c4f"],
Cell[37479, 865, 201, 3, 74, "Text",ExpressionUUID->"5d94ad1a-2f24-4e52-9d49-f7264b933916"],
Cell[37683, 870, 48919, 1467, 1943, "Input",ExpressionUUID->"b400f26a-f431-4e28-8a0c-8bf8e106ae4c"],
Cell[CellGroupData[{
Cell[86627, 2341, 209, 3, 44, "Input",ExpressionUUID->"a4abc9fd-04d0-4135-8499-7a395cbbe0e3"],
Cell[86839, 2346, 338, 5, 50, "Output",ExpressionUUID->"52547319-9f8f-4f24-8624-859c67846203"]
}, Open  ]],
Cell[87192, 2354, 226, 3, 74, "Text",ExpressionUUID->"2c4c0765-435b-4510-b1bf-a92232c0b61c"],
Cell[87421, 2359, 46882, 950, 2740, "Input",ExpressionUUID->"46f8dbbf-af0c-4ba4-b7c4-cc67e2442bad"],
Cell[134306, 3311, 446, 14, 74, "Input",ExpressionUUID->"e5c89e5e-e728-467b-b315-a1c7818013a5"],
Cell[CellGroupData[{
Cell[134777, 3329, 346, 5, 44, "Input",ExpressionUUID->"050142e0-055c-415f-be22-8f6ea9f490e6"],
Cell[135126, 3336, 31436, 728, 1505, "Print",ExpressionUUID->"1e8a8897-5af5-4b08-ad54-10edb61660d5"],
Cell[166565, 4066, 176, 2, 50, "Output",ExpressionUUID->"e51e48a0-bba6-4dda-9c67-8d07162c6a68"]
}, Open  ]],
Cell[166756, 4071, 219, 3, 74, "Text",ExpressionUUID->"64cd4bdd-d77e-49cf-8ef9-442168c8b09d"],
Cell[166978, 4076, 4799, 128, 717, "Input",ExpressionUUID->"efa2d1e2-89ad-4707-a4da-588f9e4cb2cc"],
Cell[171780, 4206, 4208, 135, 166, "Input",ExpressionUUID->"47c37e65-dc11-4678-8b1c-acca806075d5"],
Cell[175991, 4343, 514, 15, 74, "Input",ExpressionUUID->"f3ff9253-75fb-4d6d-8f38-d4978364f20a"],
Cell[CellGroupData[{
Cell[176530, 4362, 470, 7, 44, "Input",ExpressionUUID->"f2f44d81-8bb8-4a2e-8c7d-35f1865102dd"],
Cell[177003, 4371, 5527, 110, 289, "Print",ExpressionUUID->"9bbe7a1e-f1e0-4544-9378-b3b622fec4ed"],
Cell[182533, 4483, 397, 5, 50, "Output",ExpressionUUID->"52eb4bef-c18f-4217-a81b-58c95156165f"]
}, Open  ]],
Cell[182945, 4491, 268, 4, 74, "Text",ExpressionUUID->"b0a961f7-c1e9-4377-95a1-9b7bb7c61073"],
Cell[183216, 4497, 970, 30, 74, "Input",ExpressionUUID->"66da26e4-4fa1-4c1a-8b24-797250df7400"],
Cell[184189, 4529, 3826, 96, 751, "Input",ExpressionUUID->"2142d8f1-f327-454b-9e69-683a77aff6e5"],
Cell[188018, 4627, 717, 18, 74, "Input",ExpressionUUID->"687da042-f5a5-4c1c-92b2-a6982dd77315"],
Cell[CellGroupData[{
Cell[188760, 4649, 574, 8, 44, "Input",ExpressionUUID->"a68f05fc-ff08-416d-8faf-7e30dcb62987"],
Cell[189337, 4659, 2334, 55, 119, "Print",ExpressionUUID->"1ef6c04e-bcdc-4adb-8b3f-cf8ecc51542b"],
Cell[191674, 4716, 347, 5, 50, "Output",ExpressionUUID->"5d153279-68b5-4f39-83c8-78247c07613a"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[192060, 4726, 266, 5, 76, "Section",ExpressionUUID->"9209e94a-c908-4d5b-85f6-32b7bd52ae5c"],
Cell[CellGroupData[{
Cell[192351, 4735, 841, 29, 78, "Section",ExpressionUUID->"bbac1772-0372-4b37-a68f-fb82c6a3169b"],
Cell[CellGroupData[{
Cell[193217, 4768, 474, 15, 81, "Subsection",ExpressionUUID->"437f68c8-40b6-4714-9b38-282a44f3244e"],
Cell[193694, 4785, 4486, 137, 381, "Input",ExpressionUUID->"1b28fd24-1517-4324-8d64-92c32c5b3b86"],
Cell[198183, 4924, 690, 14, 44, "Input",ExpressionUUID->"e0ceaa9c-7606-4dbf-b29c-2d45eb831ece"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198910, 4943, 474, 13, 81, "Subsection",ExpressionUUID->"0b24c3df-1267-495d-af3d-6db4458998c5"],
Cell[199387, 4958, 9545, 315, 595, "Input",ExpressionUUID->"ac411517-f1f2-4a07-b3a9-9f2d1509b11a"],
Cell[208935, 5275, 175, 3, 44, "Input",ExpressionUUID->"7df48c71-46e0-4818-acef-88da8ca5f07f"],
Cell[209113, 5280, 99, 1, 5, "PageBreak",ExpressionUUID->"1682b38e-31c8-453f-91ff-181187efdba6",
 PageBreakBelow->True]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[209261, 5287, 485, 11, 132, "Section",ExpressionUUID->"a46fb278-fc9e-4912-89d0-5c1d4c53d9d6"],
Cell[CellGroupData[{
Cell[209771, 5302, 505, 15, 81, "Subsection",ExpressionUUID->"b8e0d568-4132-4be0-b4f3-3a01d348f575"],
Cell[CellGroupData[{
Cell[210301, 5321, 668, 11, 44, "Input",ExpressionUUID->"efd72069-2053-4e7d-a6b9-8eebb762de54"],
Cell[210972, 5334, 722, 22, 74, "Output",ExpressionUUID->"a66fbd53-c8b5-420f-ade5-355192e3dc3e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211743, 5362, 479, 14, 81, "Subsection",ExpressionUUID->"bc5f5f27-b093-4f48-80ce-801f65845914"],
Cell[CellGroupData[{
Cell[212247, 5380, 372, 7, 44, "Input",ExpressionUUID->"0f6e41cc-b685-46b5-a677-5420632939fc"],
Cell[212622, 5389, 528, 16, 74, "Output",ExpressionUUID->"1f887528-b05f-46ce-bc50-d69b0e69f044"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[213211, 5412, 920, 31, 78, "Section",ExpressionUUID->"8bf4d4b9-6848-4bb5-af80-05c95b519fcd"],
Cell[CellGroupData[{
Cell[214156, 5447, 647, 18, 70, "Subsection",ExpressionUUID->"7c81b564-1ac1-4a87-8226-1397481fa46c"],
Cell[214806, 5467, 23579, 760, 70, "Input",ExpressionUUID->"3e6cf1eb-6be4-4348-bd4a-1cbfdd3c3eae"],
Cell[238388, 6229, 325, 5, 70, "Input",ExpressionUUID->"40b0ad99-15a4-4651-b531-9be171fc86c8"],
Cell[238716, 6236, 177, 3, 70, "Input",ExpressionUUID->"e5d78b83-13dc-465a-8e24-62d592645ed8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[238942, 6245, 505, 11, 132, "Section",ExpressionUUID->"1bece4da-e1f7-4336-a795-9f364881d405"],
Cell[CellGroupData[{
Cell[239472, 6260, 721, 21, 70, "Subsection",ExpressionUUID->"a97519ef-7c4a-4bd1-9774-9b755b1d87c3"],
Cell[CellGroupData[{
Cell[240218, 6285, 410, 8, 70, "Input",ExpressionUUID->"f5738fd9-8665-468f-966f-1aca64f67edb"],
Cell[240631, 6295, 846, 24, 70, "Output",ExpressionUUID->"c46c50bb-6b4b-48fe-8b5a-88349c7ea1e9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[241538, 6326, 1113, 38, 78, "Section",ExpressionUUID->"619b304a-fc08-48e9-838a-d7318992d591"],
Cell[CellGroupData[{
Cell[242676, 6368, 748, 19, 70, "Subsection",ExpressionUUID->"0318a220-d777-4230-8f61-d52d3ccab70e"],
Cell[243427, 6389, 6837, 208, 70, "Input",ExpressionUUID->"2612a206-10f7-4886-8491-71d719401d75"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[250313, 6603, 474, 8, 76, "Section",ExpressionUUID->"01c127ca-c7c9-4ecb-898f-05a38e807a87"],
Cell[CellGroupData[{
Cell[250812, 6615, 572, 15, 70, "Subsection",ExpressionUUID->"07ae6bf0-d703-4f57-a038-f026f1495d89"],
Cell[CellGroupData[{
Cell[251409, 6634, 401, 7, 70, "Input",ExpressionUUID->"93625470-771f-4f64-91ad-616f8bed6754"],
Cell[251813, 6643, 545, 13, 70, "Output",ExpressionUUID->"9a046121-0c55-4a98-894e-1be8bfde2cc5"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[252419, 6663, 1286, 38, 78, "Section",ExpressionUUID->"b314b53e-f135-4bbe-93fc-9a8e969dcf06"],
Cell[CellGroupData[{
Cell[253730, 6705, 810, 20, 70, "Subsection",ExpressionUUID->"841db5f1-9d65-4152-bd00-53d65c6326de"],
Cell[254543, 6727, 6911, 209, 70, "Input",ExpressionUUID->"d597f7d9-9f2a-4474-a8e5-0a280a930968"],
Cell[261457, 6938, 451, 7, 70, "Input",ExpressionUUID->"097f384d-6628-4935-adb1-f897c13c21dd"],
Cell[261911, 6947, 347, 6, 70, "Input",ExpressionUUID->"df4dbfc7-ad04-4b32-977d-a54be7a8187d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262295, 6958, 898, 20, 70, "Subsection",ExpressionUUID->"618bf4d5-d1eb-470a-9f9f-2927170b68dd"],
Cell[263196, 6980, 12210, 389, 70, "Input",ExpressionUUID->"d3dd55e3-b02d-4b6a-b1f9-a813db7e7d21"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[275455, 7375, 474, 8, 76, "Section",ExpressionUUID->"cff4f46d-d6cc-487d-b4c1-361415cc9857"],
Cell[CellGroupData[{
Cell[275954, 7387, 878, 25, 70, "Subsection",ExpressionUUID->"8f83bd63-b9bd-4cc8-9a89-9f53b38dbdac"],
Cell[CellGroupData[{
Cell[276857, 7416, 326, 6, 70, "Input",ExpressionUUID->"f9d519bd-4e41-453a-8f32-ec6b15cbd18f"],
Cell[277186, 7424, 644, 15, 70, "Output",ExpressionUUID->"dca1d98a-c8fd-4add-b0a5-cf80566ad0e7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277879, 7445, 587, 15, 70, "Subsection",ExpressionUUID->"5d4d6a12-aa1b-4b8f-a2e7-4a9fe3d6e39e"],
Cell[CellGroupData[{
Cell[278491, 7464, 807, 17, 70, "Input",ExpressionUUID->"40ff1f1f-a145-413e-a21c-b3fcc8b7490e"],
Cell[279301, 7483, 1063, 26, 70, "Output",ExpressionUUID->"260efe62-11fc-4945-8572-f13fc7ee6657"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[280425, 7516, 1360, 40, 78, "Section",ExpressionUUID->"b7b89af2-f726-4fee-82cf-600484e5c1c6"],
Cell[CellGroupData[{
Cell[281810, 7560, 896, 21, 70, "Subsection",ExpressionUUID->"30151711-0776-4481-b357-3d832dc1e92e"],
Cell[282709, 7583, 7400, 231, 70, "Input",ExpressionUUID->"dd5276d9-4fbe-4860-a837-1d4a12eed1b6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[290158, 7820, 476, 8, 76, "Section",ExpressionUUID->"4f2fbeac-2910-4590-80f8-f794ee019ab2"],
Cell[CellGroupData[{
Cell[290659, 7832, 1095, 34, 70, "Subsection",ExpressionUUID->"ba19a4ea-bfbe-4cc6-a0f1-8138258c920c"],
Cell[CellGroupData[{
Cell[291779, 7870, 301, 6, 70, "Input",ExpressionUUID->"e928a09c-14b4-4315-a40d-39c099f91242"],
Cell[292083, 7878, 644, 18, 70, "Output",ExpressionUUID->"959a5a96-8979-43fb-8975-07f731ef5d60"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[292788, 7903, 1380, 40, 77, "Section",ExpressionUUID->"71668e8a-0733-47a6-93f0-6503b947c9c8"],
Cell[294171, 7945, 201, 4, 70, "Input",ExpressionUUID->"9cb25fdd-97d6-41fd-98f3-9f0dcebbc4f7"],
Cell[CellGroupData[{
Cell[294397, 7953, 942, 22, 70, "Subsection",ExpressionUUID->"48a98b71-ec7f-4171-bd61-c8eab4f2c10d"],
Cell[295342, 7977, 7472, 232, 70, "Input",ExpressionUUID->"88994500-234d-4974-b714-34755c2262a9"],
Cell[302817, 8211, 179, 3, 70, "Input",ExpressionUUID->"f3eab21c-b68f-42fa-80ba-e033e2077914"],
Cell[302999, 8216, 175, 3, 70, "Input",ExpressionUUID->"31a639e9-be13-4954-9019-35d1a0189364"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[303223, 8225, 474, 8, 76, "Section",ExpressionUUID->"156462ca-3a53-463c-bbc2-4db93ebd61be"],
Cell[CellGroupData[{
Cell[303722, 8237, 1173, 37, 70, "Subsection",ExpressionUUID->"063030bc-81bb-481a-8dff-079cc681929e"],
Cell[CellGroupData[{
Cell[304920, 8278, 433, 8, 70, "Input",ExpressionUUID->"074eca14-4129-44b3-8b49-2fd6bb0d56d6"],
Cell[305356, 8288, 985, 27, 70, "Output",ExpressionUUID->"aaa29d52-3d82-457e-9342-69b6572e47e7"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


